Collinear Approximations for LHC Cross Sections: Factorization and Resummation

We explore a factorization theorem for color singlet production cross sections at the LHC in the limit of additional radiation becoming collinear to the direction of either of the colliding protons. The resulting formula approximates the cross section as a function of the Born variables of the color singlet final state, specifically its mass and rapidity. We analyze the quality of this approximation and study its limitations at the example of gluon-fusion Higgs boson production and Drell-Yan production through next-to-next-to-leading order in QCD perturbation theory. Furthermore, we resum logarithms enhanced in the collinear limit to next-to-next-to-next-to-leading logarithmic accuracy for our two example processes. We conclude that this framework of collinear approximation is a natural successor to the threshold approximation and resummation for inclusive and differential observables in color-neutral processes.

==> anc/RapidityBFKernel_g_g.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
del[x1b]*del[x2b] + 
 as*(del[x2b]*(-((nc*(-1 + 3*x1b - 2*x1b^2 + x1b^3)*G[0, x1b])/(-1 + x1b)) + 
     (nc*(1 - x1b + x1b^2)^2*G[2, x1b])/((-1 + x1b)*x1b) - 
     (nc*(-1 + 3*x1b - 2*x1b^2 + x1b^3)*Log[Q2/mu2])/(-1 + x1b) + 
     del[x1b]*(-1/12*(nc*Pi^2) + (nc*Log[Q2/mu2]^2)/2) + 
     nc*Log[Q2/mu2]*PlusD[x1b, 0] + nc*PlusD[x1b, 1]) - 
   (nc*(-1 + 3*x1b - 2*x1b^2 + x1b^3)*PlusD[x2b, 0])/(-1 + x1b) + 
   nc*PlusD[x1b, 0]*PlusD[x2b, 0] + del[x1b]*(nc*Log[Q2/mu2]*PlusD[x2b, 0] + 
     nc*PlusD[x2b, 1])) + 
 as^2*(((134*nc^3 - 20*nc^2*nf - 36*nc^3*Pi^2 - 51*nc^3*x1b - 15*nf*x1b + 
       135*nc^2*nf*x1b + 108*nc^3*Pi^2*x1b - 83*nc^3*x1b^2 + 9*nf*x1b^2 - 
       109*nc^2*nf*x1b^2 - 72*nc^3*Pi^2*x1b^2 + 48*nc^3*x1b^3 + 12*nf*x1b^3 + 
       34*nc^2*nf*x1b^3 + 36*nc^3*Pi^2*x1b^3)/(72*nc*(-1 + x1b)) - 
     (3*nc^2*(-1 + 3*x1b - 2*x1b^2 + x1b^3)*G[0, 0, x1b])/(-1 + x1b) + 
     (2*nc^2*(1 - x1b + x1b^2)^2*G[0, 1, x1b])/((-1 + x1b)*x1b) + 
     (nc^2*(1 - x1b + x1b^2)^2*G[0, 2, x1b])/((-1 + x1b)*x1b) + 
     ((8*nc^3 + 2*nf*x1b - 2*nc^2*nf*x1b - 3*nf*x1b^2 + 3*nc^2*nf*x1b^2 - 
        8*nc^3*x1b^3 + nf*x1b^3 - nc^2*nf*x1b^3 + 8*nc^3*x1b^4)*G[1, 0, x1b])/
      (4*nc*(-1 + x1b)*x1b) - ((4*nc^3 + 8*nc^3*x1b + 4*nf*x1b - 
        4*nc^2*nf*x1b - 4*nc^3*x1b^2 - 4*nf*x1b^2 + 4*nc^2*nf*x1b^2 - 
        8*nc^3*x1b^3 + nf*x1b^3 - nc^2*nf*x1b^3 + 4*nc^3*x1b^4)*G[1, 1, x1b])/
      (4*nc*(-2 + x1b)*x1b) - ((4*nc^3 + 8*nc^3*x1b + 2*nf*x1b - 
        2*nc^2*nf*x1b - 12*nc^3*x1b^2 - 3*nf*x1b^2 + 3*nc^2*nf*x1b^2 + 
        nf*x1b^3 - nc^2*nf*x1b^3 + 4*nc^3*x1b^4)*G[1, 2, x1b])/
      (4*nc*(-1 + x1b)*x1b) + (nc^2*(1 - x1b + x1b^2)^2*G[2, 0, x1b])/
      ((-1 + x1b)*x1b) - (2*nc^2*(-1 - 2*x1b + 5*x1b^2 - 4*x1b^3 + x1b^4)*
       G[2, 1, x1b])/((-2 + x1b)*(-1 + x1b)*x1b) + 
     (nc^2*(1 - x1b + x1b^2)^2*G[2, 2, x1b])/((-1 + x1b)*x1b) + 
     ((-22*nc^3 + 4*nc^2*nf + 258*nc^3*x1b + 15*nf*x1b - 27*nc^2*nf*x1b - 
        236*nc^3*x1b^2 - 15*nf*x1b^2 + 23*nc^2*nf*x1b^2 + 110*nc^3*x1b^3 + 
        4*nf*x1b^3 - 8*nc^2*nf*x1b^3)*Log[Q2/mu2])/(24*nc*(-1 + x1b)) - 
     (3*nc^2*(-1 + 3*x1b - 2*x1b^2 + x1b^3)*Log[Q2/mu2]^2)/(2*(-1 + x1b)) + 
     G[2, x1b]*((-22*nc^3 + 4*nc^2*nf + 44*nc^3*x1b - 50*nf*x1b + 
         42*nc^2*nf*x1b + 30*nc^3*x1b^2 + 99*nf*x1b^2 - 87*nc^2*nf*x1b^2 - 
         52*nc^3*x1b^3 - 69*nf*x1b^3 + 61*nc^2*nf*x1b^3 + 2*nc^3*x1b^4 + 
         16*nf*x1b^4 - 12*nc^2*nf*x1b^4)/(24*nc*(-1 + x1b)*x1b) + 
       (nc^2*(1 - x1b + x1b^2)^2*Log[Q2/mu2])/((-1 + x1b)*x1b)) + 
     G[0, x1b]*((-22*nc^3 + 4*nc^2*nf + 258*nc^3*x1b + 15*nf*x1b - 
         27*nc^2*nf*x1b - 236*nc^3*x1b^2 - 15*nf*x1b^2 + 23*nc^2*nf*x1b^2 + 
         110*nc^3*x1b^3 + 4*nf*x1b^3 - 8*nc^2*nf*x1b^3)/(24*nc*(-1 + x1b)) - 
       (3*nc^2*(-1 + 3*x1b - 2*x1b^2 + x1b^3)*Log[Q2/mu2])/(-1 + x1b)) + 
     G[1, x1b]*(-1/24*(372*nc^3 + 38*nf - 30*nc^2*nf - 426*nc^3*x1b - 
          55*nf*x1b + 51*nc^2*nf*x1b + 200*nc^3*x1b^2 + 20*nf*x1b^2 - 
          20*nc^2*nf*x1b^2)/nc + ((4*nc^3 + 8*nc^3*x1b + 2*nf*x1b - 
          2*nc^2*nf*x1b - 12*nc^3*x1b^2 - 3*nf*x1b^2 + 3*nc^2*nf*x1b^2 + 
          nf*x1b^3 - nc^2*nf*x1b^3 + 4*nc^3*x1b^4)*Log[Q2/mu2])/
        (4*nc*(-1 + x1b)*x1b)))*PlusD[x2b, 0] + 
   (3*nc^2*PlusD[x1b, 2]*PlusD[x2b, 0])/2 + 
   ((-22*nc^3 + 4*nc^2*nf + 258*nc^3*x1b + 15*nf*x1b - 27*nc^2*nf*x1b - 
       236*nc^3*x1b^2 - 15*nf*x1b^2 + 23*nc^2*nf*x1b^2 + 110*nc^3*x1b^3 + 
       4*nf*x1b^3 - 8*nc^2*nf*x1b^3)/(24*nc*(-1 + x1b)) - 
     (3*nc^2*(-1 + 3*x1b - 2*x1b^2 + x1b^3)*G[0, x1b])/(-1 + x1b) + 
     ((4*nc^3 + 8*nc^3*x1b + 2*nf*x1b - 2*nc^2*nf*x1b - 12*nc^3*x1b^2 - 
        3*nf*x1b^2 + 3*nc^2*nf*x1b^2 + nf*x1b^3 - nc^2*nf*x1b^3 + 
        4*nc^3*x1b^4)*G[1, x1b])/(4*nc*(-1 + x1b)*x1b) + 
     (nc^2*(1 - x1b + x1b^2)^2*G[2, x1b])/((-1 + x1b)*x1b) - 
     (3*nc^2*(-1 + 3*x1b - 2*x1b^2 + x1b^3)*Log[Q2/mu2])/(-1 + x1b))*
    PlusD[x2b, 1] + PlusD[x1b, 1]*
    ((-1/12*(nc*(11*nc - 2*nf)) + 3*nc^2*Log[Q2/mu2])*PlusD[x2b, 0] + 
     3*nc^2*PlusD[x2b, 1]) - (3*nc^2*(-1 + 3*x1b - 2*x1b^2 + x1b^3)*
     PlusD[x2b, 2])/(2*(-1 + x1b)) + PlusD[x1b, 0]*
    ((-1/36*(nc*(-67*nc + 10*nf + 18*nc*Pi^2)) - 
       (nc*(11*nc - 2*nf)*Log[Q2/mu2])/12 + (3*nc^2*Log[Q2/mu2]^2)/2)*
      PlusD[x2b, 0] + (-1/12*(nc*(11*nc - 2*nf)) + 3*nc^2*Log[Q2/mu2])*
      PlusD[x2b, 1] + (3*nc^2*PlusD[x2b, 2])/2) + 
   del[x1b]*((-1/36*(nc*(-67*nc + 10*nf + 18*nc*Pi^2)) - 
       (nc*(11*nc - 2*nf)*Log[Q2/mu2])/12 + (3*nc^2*Log[Q2/mu2]^2)/2)*
      PlusD[x2b, 1] + (-1/24*(nc*(11*nc - 2*nf)) + (3*nc^2*Log[Q2/mu2])/2)*
      PlusD[x2b, 2] + (nc^2*PlusD[x2b, 3])/2 + 
     PlusD[x2b, 0]*(-1/36*(nc*(-67*nc + 10*nf + 18*nc*Pi^2)*Log[Q2/mu2]) - 
       (nc*(11*nc - 2*nf)*Log[Q2/mu2]^2)/24 + (nc^2*Log[Q2/mu2]^3)/2 + 
       (nc*(-404*nc + 56*nf + 33*nc*Pi^2 - 6*nf*Pi^2 + 810*nc*Zeta[3]))/
        216)) + del[x2b]*((-3*nc^2*(-1 + 3*x1b - 2*x1b^2 + x1b^3)*
       G[0, 0, 0, x1b])/(-1 + x1b) + (5*nc^2*(1 - x1b + x1b^2)^2*
       G[0, 0, 1, x1b])/(2*(-1 + x1b)*x1b) + 
     (nc^2*(1 - x1b + x1b^2)^2*G[0, 0, 2, x1b])/(2*(-1 + x1b)*x1b) + 
     (5*nc^2*(1 - x1b + x1b^2)^2*G[0, 1, 0, x1b])/(2*(-1 + x1b)*x1b) - 
     (3*nc^2*(1 - x1b + x1b^2)^2*G[0, 1, 1, x1b])/(2*(-1 + x1b)*x1b) - 
     (nc^2*(1 - x1b + x1b^2)^2*G[0, 1, 2, x1b])/((-1 + x1b)*x1b) + 
     (nc^2*(1 - x1b + x1b^2)^2*G[0, 2, 0, x1b])/((-1 + x1b)*x1b) - 
     (nc^2*(1 - x1b + x1b^2)^2*G[0, 2, 1, x1b])/((-1 + x1b)*x1b) + 
     ((10*nc^3 - 4*nc^3*x1b + 2*nf*x1b - 2*nc^2*nf*x1b + 6*nc^3*x1b^2 - 
        3*nf*x1b^2 + 3*nc^2*nf*x1b^2 - 12*nc^3*x1b^3 + nf*x1b^3 - 
        nc^2*nf*x1b^3 + 10*nc^3*x1b^4)*G[1, 0, 0, x1b])/
      (4*nc*(-1 + x1b)*x1b) - ((8*nc^3 + 2*nf*x1b - 2*nc^2*nf*x1b - 
        3*nf*x1b^2 + 3*nc^2*nf*x1b^2 - 8*nc^3*x1b^3 + nf*x1b^3 - 
        nc^2*nf*x1b^3 + 8*nc^3*x1b^4)*G[1, 0, 1, x1b])/
      (4*nc*(-1 + x1b)*x1b) + (nc^2*(1 - x1b + x1b^2)^2*G[1, 0, 2, x1b])/
      (2*(-1 + x1b)*x1b) - ((4*nc^3 + 8*nc^3*x1b + 4*nf*x1b - 4*nc^2*nf*x1b - 
        4*nc^3*x1b^2 - 4*nf*x1b^2 + 4*nc^2*nf*x1b^2 - 8*nc^3*x1b^3 + 
        nf*x1b^3 - nc^2*nf*x1b^3 + 4*nc^3*x1b^4)*G[1, 1, 0, x1b])/
      (4*nc*(-2 + x1b)*x1b) + ((4*nc^3 + 8*nc^3*x1b + 4*nf*x1b - 
        4*nc^2*nf*x1b - 4*nc^3*x1b^2 - 4*nf*x1b^2 + 4*nc^2*nf*x1b^2 - 
        8*nc^3*x1b^3 + nf*x1b^3 - nc^2*nf*x1b^3 + 4*nc^3*x1b^4)*
       G[1, 1, 1, x1b])/(8*nc*(-2 + x1b)*x1b) + 
     ((4*nc^3 + 8*nc^3*x1b + 4*nf*x1b - 4*nc^2*nf*x1b - 4*nc^3*x1b^2 - 
        4*nf*x1b^2 + 4*nc^2*nf*x1b^2 - 8*nc^3*x1b^3 + nf*x1b^3 - 
        nc^2*nf*x1b^3 + 4*nc^3*x1b^4)*G[1, 1, 2, x1b])/
      (4*nc*(-2 + x1b)*x1b) + (nc^2*(3 - 3*x1b + x1b^2)^2*G[1, 3/2, 1, x1b])/
      ((-2 + x1b)*(-1 + x1b)) - (nc^2*(3 - 3*x1b + x1b^2)^2*
       G[1, 3/2, 2, x1b])/(2*(-2 + x1b)*(-1 + x1b)) - 
     ((8*nc^3 + 2*nf*x1b - 2*nc^2*nf*x1b - 3*nf*x1b^2 + 3*nc^2*nf*x1b^2 - 
        8*nc^3*x1b^3 + nf*x1b^3 - nc^2*nf*x1b^3 + 8*nc^3*x1b^4)*
       G[1, 2, 0, x1b])/(4*nc*(-1 + x1b)*x1b) + 
     ((-20*nc^3 - 36*nc^3*x1b - 4*nf*x1b + 4*nc^2*nf*x1b + 92*nc^3*x1b^2 + 
        8*nf*x1b^2 - 8*nc^2*nf*x1b^2 - 60*nc^3*x1b^3 - 5*nf*x1b^3 + 
        5*nc^2*nf*x1b^3 + 4*nc^3*x1b^4 + nf*x1b^4 - nc^2*nf*x1b^4 + 
        4*nc^3*x1b^5)*G[1, 2, 1, x1b])/(4*nc*(-2 + x1b)*(-1 + x1b)*x1b) - 
     (3*nc^2*(1 - x1b + x1b^2)^2*G[1, 2, 2, x1b])/(2*(-1 + x1b)*x1b) + 
     (nc^2*(1 - x1b + x1b^2)^2*G[2, 0, 0, x1b])/((-1 + x1b)*x1b) - 
     (nc^2*(1 - x1b + x1b^2)^2*G[2, 0, 2, x1b])/(2*(-1 + x1b)*x1b) - 
     (nc^2*(-4 + x1b + 2*x1b^2 - x1b^3 - 2*x1b^4 + x1b^5)*G[2, 1, 0, x1b])/
      ((-2 + x1b)*(-1 + x1b)*x1b) + 
     (nc^2*(-4 + x1b + 2*x1b^2 - x1b^3 - 2*x1b^4 + x1b^5)*G[2, 1, 1, x1b])/
      (2*(-2 + x1b)*(-1 + x1b)*x1b) - (nc^2*(3 - 3*x1b + x1b^2)^2*
       G[2, 1, 2, x1b])/((-2 + x1b)*(-1 + x1b)) - 
     (nc^2*(3 - 3*x1b + x1b^2)^2*G[2, 3/2, 1, x1b])/((-2 + x1b)*(-1 + x1b)) + 
     (nc^2*(3 - 3*x1b + x1b^2)^2*G[2, 3/2, 2, x1b])/
      (2*(-2 + x1b)*(-1 + x1b)) + (nc^2*(1 - x1b + x1b^2)^2*G[2, 2, 0, x1b])/
      ((-1 + x1b)*x1b) - (nc^2*(-4 + x1b + 2*x1b^2 - x1b^3 - 2*x1b^4 + x1b^5)*
       G[2, 2, 1, x1b])/((-2 + x1b)*(-1 + x1b)*x1b) + 
     ((134*nc^3 - 20*nc^2*nf - 36*nc^3*Pi^2 - 51*nc^3*x1b - 15*nf*x1b + 
        135*nc^2*nf*x1b + 108*nc^3*Pi^2*x1b - 83*nc^3*x1b^2 + 9*nf*x1b^2 - 
        109*nc^2*nf*x1b^2 - 72*nc^3*Pi^2*x1b^2 + 48*nc^3*x1b^3 + 
        12*nf*x1b^3 + 34*nc^2*nf*x1b^3 + 36*nc^3*Pi^2*x1b^3)*Log[Q2/mu2])/
      (72*nc*(-1 + x1b)) + (nc^2*(1 - x1b + x1b^2)^2*G[0, 2, x1b]*
       Log[Q2/mu2])/((-1 + x1b)*x1b) + (nc^2*(1 - x1b + x1b^2)^2*G[2, 2, x1b]*
       Log[Q2/mu2])/((-1 + x1b)*x1b) + 
     ((-22*nc^3 + 4*nc^2*nf + 258*nc^3*x1b + 15*nf*x1b - 27*nc^2*nf*x1b - 
        236*nc^3*x1b^2 - 15*nf*x1b^2 + 23*nc^2*nf*x1b^2 + 110*nc^3*x1b^3 + 
        4*nf*x1b^3 - 8*nc^2*nf*x1b^3)*Log[Q2/mu2]^2)/(48*nc*(-1 + x1b)) - 
     (nc^2*(-1 + 3*x1b - 2*x1b^2 + x1b^3)*Log[Q2/mu2]^3)/(2*(-1 + x1b)) + 
     G[2, 0, x1b]*((-22*nc^3 + 4*nc^2*nf + 44*nc^3*x1b - 50*nf*x1b + 
         42*nc^2*nf*x1b + 30*nc^3*x1b^2 + 99*nf*x1b^2 - 87*nc^2*nf*x1b^2 - 
         52*nc^3*x1b^3 - 69*nf*x1b^3 + 61*nc^2*nf*x1b^3 + 2*nc^3*x1b^4 + 
         16*nf*x1b^4 - 12*nc^2*nf*x1b^4)/(24*nc*(-1 + x1b)*x1b) + 
       (nc^2*(1 - x1b + x1b^2)^2*Log[Q2/mu2])/((-1 + x1b)*x1b)) + 
     G[0, 1, x1b]*(-1/24*(22*nc^3 - 4*nc^2*nf - 44*nc^3*x1b + 8*nc^2*nf*x1b + 
          258*nc^3*x1b^2 + 15*nf*x1b^2 - 27*nc^2*nf*x1b^2 - 236*nc^3*x1b^3 - 
          15*nf*x1b^3 + 23*nc^2*nf*x1b^3 + 110*nc^3*x1b^4 + 4*nf*x1b^4 - 
          8*nc^2*nf*x1b^4)/(nc*(-1 + x1b)*x1b) + 
       (2*nc^2*(1 - x1b + x1b^2)^2*Log[Q2/mu2])/((-1 + x1b)*x1b)) + 
     G[0, 0, x1b]*((-22*nc^3 + 4*nc^2*nf + 258*nc^3*x1b + 15*nf*x1b - 
         27*nc^2*nf*x1b - 236*nc^3*x1b^2 - 15*nf*x1b^2 + 23*nc^2*nf*x1b^2 + 
         110*nc^3*x1b^3 + 4*nf*x1b^3 - 8*nc^2*nf*x1b^3)/(24*nc*(-1 + x1b)) - 
       (3*nc^2*(-1 + 3*x1b - 2*x1b^2 + x1b^3)*Log[Q2/mu2])/(-1 + x1b)) + 
     G[2, 1, x1b]*((22*nc^3 - 4*nc^2*nf - 276*nc^3*x1b + 50*nf*x1b - 
         42*nc^2*nf*x1b + 270*nc^3*x1b^2 - 99*nf*x1b^2 + 87*nc^2*nf*x1b^2 - 
         128*nc^3*x1b^3 + 69*nf*x1b^3 - 61*nc^2*nf*x1b^3 + 42*nc^3*x1b^4 - 
         16*nf*x1b^4 + 12*nc^2*nf*x1b^4)/(24*nc*(-1 + x1b)*x1b) - 
       (2*nc^2*(-1 - 2*x1b + 5*x1b^2 - 4*x1b^3 + x1b^4)*Log[Q2/mu2])/
        ((-2 + x1b)*(-1 + x1b)*x1b)) + G[1, 2, x1b]*
      ((140*nc^3 - 12*nf + 20*nc^2*nf - 154*nc^3*x1b + 9*nf*x1b - 
         13*nc^2*nf*x1b + 88*nc^3*x1b^2)/(24*nc) - 
       ((4*nc^3 + 8*nc^3*x1b + 2*nf*x1b - 2*nc^2*nf*x1b - 12*nc^3*x1b^2 - 
          3*nf*x1b^2 + 3*nc^2*nf*x1b^2 + nf*x1b^3 - nc^2*nf*x1b^3 + 
          4*nc^3*x1b^4)*Log[Q2/mu2])/(4*nc*(-1 + x1b)*x1b)) + 
     G[1, 1, x1b]*((628*nc^3 + 100*nf - 92*nc^2*nf - 698*nc^3*x1b - 
         125*nf*x1b + 121*nc^2*nf*x1b + 312*nc^3*x1b^2 + 40*nf*x1b^2 - 
         40*nc^2*nf*x1b^2)/(48*nc) - ((4*nc^3 + 8*nc^3*x1b + 4*nf*x1b - 
          4*nc^2*nf*x1b - 4*nc^3*x1b^2 - 4*nf*x1b^2 + 4*nc^2*nf*x1b^2 - 
          8*nc^3*x1b^3 + nf*x1b^3 - nc^2*nf*x1b^3 + 4*nc^3*x1b^4)*
         Log[Q2/mu2])/(4*nc*(-2 + x1b)*x1b)) + 
     G[1, 0, x1b]*(-1/24*(372*nc^3 + 38*nf - 30*nc^2*nf - 426*nc^3*x1b - 
          55*nf*x1b + 51*nc^2*nf*x1b + 200*nc^3*x1b^2 + 20*nf*x1b^2 - 
          20*nc^2*nf*x1b^2)/nc + ((8*nc^3 + 2*nf*x1b - 2*nc^2*nf*x1b - 
          3*nf*x1b^2 + 3*nc^2*nf*x1b^2 - 8*nc^3*x1b^3 + nf*x1b^3 - 
          nc^2*nf*x1b^3 + 8*nc^3*x1b^4)*Log[Q2/mu2])/(4*nc*(-1 + x1b)*x1b)) + 
     G[2, x1b]*(-1/72*(-122*nc^3 + 8*nc^2*nf + 12*nc^3*Pi^2 - 1730*nc^3*x1b - 
          330*nf*x1b + 474*nc^2*nf*x1b - 24*nc^3*Pi^2*x1b + 3075*nc^3*x1b^2 + 
          747*nf*x1b^2 - 1011*nc^2*nf*x1b^2 + 36*nc^3*Pi^2*x1b^2 - 
          2135*nc^3*x1b^3 - 531*nf*x1b^3 + 731*nc^2*nf*x1b^3 - 
          24*nc^3*Pi^2*x1b^3 + 448*nc^3*x1b^4 + 120*nf*x1b^4 - 
          162*nc^2*nf*x1b^4 + 12*nc^3*Pi^2*x1b^4)/(nc*(-1 + x1b)*x1b) + 
       ((-22*nc^3 + 4*nc^2*nf + 44*nc^3*x1b - 50*nf*x1b + 42*nc^2*nf*x1b + 
          30*nc^3*x1b^2 + 99*nf*x1b^2 - 87*nc^2*nf*x1b^2 - 52*nc^3*x1b^3 - 
          69*nf*x1b^3 + 61*nc^2*nf*x1b^3 + 2*nc^3*x1b^4 + 16*nf*x1b^4 - 
          12*nc^2*nf*x1b^4)*Log[Q2/mu2])/(24*nc*(-1 + x1b)*x1b) + 
       (nc^2*(1 - x1b + x1b^2)^2*Log[Q2/mu2]^2)/(2*(-1 + x1b)*x1b)) + 
     G[0, x1b]*((131*nc^3 - 17*nc^2*nf - 36*nc^3*Pi^2 - 45*nc^3*x1b - 
         15*nf*x1b + 129*nc^2*nf*x1b + 108*nc^3*Pi^2*x1b - 86*nc^3*x1b^2 + 
         9*nf*x1b^2 - 106*nc^2*nf*x1b^2 - 72*nc^3*Pi^2*x1b^2 + 
         48*nc^3*x1b^3 + 12*nf*x1b^3 + 34*nc^2*nf*x1b^3 + 36*nc^3*Pi^2*x1b^3)/
        (72*nc*(-1 + x1b)) + ((-22*nc^3 + 4*nc^2*nf + 258*nc^3*x1b + 
          15*nf*x1b - 27*nc^2*nf*x1b - 236*nc^3*x1b^2 - 15*nf*x1b^2 + 
          23*nc^2*nf*x1b^2 + 110*nc^3*x1b^3 + 4*nf*x1b^3 - 8*nc^2*nf*x1b^3)*
         Log[Q2/mu2])/(24*nc*(-1 + x1b)) - 
       (3*nc^2*(-1 + 3*x1b - 2*x1b^2 + x1b^3)*Log[Q2/mu2]^2)/
        (2*(-1 + x1b))) + G[1, x1b]*
      (-1/144*(-24*nc^3 + 24*nc^2*nf + 48*nc^3*Pi^2 + 254*nc^3*x1b + 
          588*nf*x1b - 934*nc^2*nf*x1b + 12*nf*Pi^2*x1b - 
          12*nc^2*nf*Pi^2*x1b - 1065*nc^3*x1b^2 - 1398*nf*x1b^2 + 
          2124*nc^2*nf*x1b^2 - 18*nf*Pi^2*x1b^2 + 18*nc^2*nf*Pi^2*x1b^2 + 
          1099*nc^3*x1b^3 + 1026*nf*x1b^3 - 1606*nc^2*nf*x1b^3 - 
          48*nc^3*Pi^2*x1b^3 + 6*nf*Pi^2*x1b^3 - 6*nc^2*nf*Pi^2*x1b^3 - 
          264*nc^3*x1b^4 - 216*nf*x1b^4 + 392*nc^2*nf*x1b^4 + 
          48*nc^3*Pi^2*x1b^4)/(nc*(-1 + x1b)*x1b) - 
       ((372*nc^3 + 38*nf - 30*nc^2*nf - 426*nc^3*x1b - 55*nf*x1b + 
          51*nc^2*nf*x1b + 200*nc^3*x1b^2 + 20*nf*x1b^2 - 20*nc^2*nf*x1b^2)*
         Log[Q2/mu2])/(24*nc) + ((4*nc^3 + 8*nc^3*x1b + 2*nf*x1b - 
          2*nc^2*nf*x1b - 12*nc^3*x1b^2 - 3*nf*x1b^2 + 3*nc^2*nf*x1b^2 + 
          nf*x1b^3 - nc^2*nf*x1b^3 + 4*nc^3*x1b^4)*Log[Q2/mu2]^2)/
        (8*nc*(-1 + x1b)*x1b)) + (-1/36*(nc*(-67*nc + 10*nf + 18*nc*Pi^2)) - 
       (nc*(11*nc - 2*nf)*Log[Q2/mu2])/12 + (3*nc^2*Log[Q2/mu2]^2)/2)*
      PlusD[x1b, 1] + (-1/24*(nc*(11*nc - 2*nf)) + (3*nc^2*Log[Q2/mu2])/2)*
      PlusD[x1b, 2] + (nc^2*PlusD[x1b, 3])/2 - 
     (772*nc^3 - 76*nc^2*nf - 66*nc^3*Pi^2 + 12*nc^2*nf*Pi^2 - 
       6540*nc^3*x1b + 630*nf*x1b - 240*nc^2*nf*x1b + 774*nc^3*Pi^2*x1b + 
       45*nf*Pi^2*x1b - 81*nc^2*nf*Pi^2*x1b + 4724*nc^3*x1b^2 - 
       1206*nf*x1b^2 + 1024*nc^2*nf*x1b^2 - 708*nc^3*Pi^2*x1b^2 - 
       45*nf*Pi^2*x1b^2 + 69*nc^2*nf*Pi^2*x1b^2 - 2308*nc^3*x1b^3 + 
       594*nf*x1b^3 - 484*nc^2*nf*x1b^3 + 330*nc^3*Pi^2*x1b^3 + 
       12*nf*Pi^2*x1b^3 - 24*nc^2*nf*Pi^2*x1b^3 - 1620*nc^3*Zeta[3] + 
       4860*nc^3*x1b*Zeta[3] - 3240*nc^3*x1b^2*Zeta[3] + 
       1620*nc^3*x1b^3*Zeta[3])/(432*nc*(-1 + x1b)) + 
     PlusD[x1b, 0]*(-1/36*(nc*(-67*nc + 10*nf + 18*nc*Pi^2)*Log[Q2/mu2]) - 
       (nc*(11*nc - 2*nf)*Log[Q2/mu2]^2)/24 + (nc^2*Log[Q2/mu2]^3)/2 + 
       (nc*(-404*nc + 56*nf + 33*nc*Pi^2 - 6*nf*Pi^2 + 810*nc*Zeta[3]))/
        216) + del[x1b]*(-1/72*(nc*(-67*nc + 10*nf + 18*nc*Pi^2)*
         Log[Q2/mu2]^2) - (nc*(11*nc - 2*nf)*Log[Q2/mu2]^3)/72 + 
       (nc^2*Log[Q2/mu2]^4)/8 + (nc*Log[Q2/mu2]*(-404*nc + 56*nf + 
          33*nc*Pi^2 - 6*nf*Pi^2 + 810*nc*Zeta[3]))/216 + 
       (nc*(24280*nc - 3280*nf - 3015*nc*Pi^2 + 450*nf*Pi^2 + 99*nc*Pi^4 - 
          9900*nc*Zeta[3] + 1800*nf*Zeta[3]))/12960)))


==> anc/RapidityBFKernel_g_q.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
as*(del[x2b]*(-1/4*((-1 + nc)*(1 + nc)*(-1 + x1b))/nc - 
     ((-1 + nc)*(1 + nc)*(1 + x1b^2)*G[0, x1b])/(4*nc*(-1 + x1b)) + 
     ((-1 + nc)*(1 + nc)*(1 + x1b^2)*G[2, x1b])/(4*nc*(-1 + x1b)) - 
     ((-1 + nc)*(1 + nc)*(1 + x1b^2)*Log[Q2/mu2])/(4*nc*(-1 + x1b))) - 
   ((-1 + nc)*(1 + nc)*(1 + x1b^2)*PlusD[x2b, 0])/(4*nc*(-1 + x1b))) + 
 as^2*((((-1 + nc)*(1 + nc)*(-81 - 223*nc^2 + 40*nc*nf - 6*Pi^2 + 
        30*nc^2*Pi^2 + 171*x1b + 729*nc^2*x1b - 90*x1b^2 - 622*nc^2*x1b^2 + 
        40*nc*nf*x1b^2 - 6*Pi^2*x1b^2 + 30*nc^2*Pi^2*x1b^2 + 176*nc^2*x1b^3))/
      (288*nc^2*(-1 + x1b)) - ((-1 + nc)*(1 + nc)*(-1 + 5*nc^2)*(1 + x1b^2)*
       G[0, 0, x1b])/(8*nc^2*(-1 + x1b)) + 
     ((-1 + nc)*(1 + nc)*(-1 + 3*nc^2)*(1 + x1b^2)*G[0, 1, x1b])/
      (8*nc^2*(-1 + x1b)) + ((-1 + nc)*(1 + nc)*(1 + x1b^2)*G[0, 2, x1b])/
      (4*(-1 + x1b)) + ((-1 + nc)*(1 + nc)*(1 + 27*nc^2 - 24*nc^2*x1b - 
        x1b^2 + 13*nc^2*x1b^2)*G[1, 0, x1b])/(16*nc^2*(-1 + x1b)) - 
     ((-1 + nc)*(1 + nc)*(-1 - 11*nc^2 - x1b + 5*nc^2*x1b)*G[1, 1, x1b])/
      (16*nc^2) - ((-1 + nc)*(1 + nc)*(1 + 23*nc^2 - 24*nc^2*x1b - x1b^2 + 
        9*nc^2*x1b^2)*G[1, 2, x1b])/(16*nc^2*(-1 + x1b)) + 
     ((-1 + nc)^2*(1 + nc)^2*(1 + x1b^2)*G[2, 0, x1b])/(8*nc^2*(-1 + x1b)) - 
     ((-1 + nc)*(1 + nc)*(-1 + 11*nc^2 - 8*nc^2*x1b - x1b^2 + 3*nc^2*x1b^2)*
       G[2, 1, x1b])/(8*nc^2*(-1 + x1b)) + 
     ((-1 + nc)^2*(1 + nc)^2*(1 + x1b^2)*G[2, 2, x1b])/(8*nc^2*(-1 + x1b)) + 
     ((-1 + nc)*(1 + nc)*(9 + 11*nc^2 - 8*nc*nf - 6*x1b + 222*nc^2*x1b - 
        3*x1b^2 - 37*nc^2*x1b^2 - 8*nc*nf*x1b^2 + 16*nc^2*x1b^3)*Log[Q2/mu2])/
      (96*nc^2*(-1 + x1b)) - (3*(-1 + nc)*(1 + nc)*(1 + x1b^2)*Log[Q2/mu2]^2)/
      (8*(-1 + x1b)) + G[2, x1b]*
      (-1/96*((-1 + nc)*(1 + nc)*(-3 - 177*nc^2 - 8*nc*nf - 18*x1b + 
           186*nc^2*x1b + 21*x1b^2 - 37*nc^2*x1b^2 - 8*nc*nf*x1b^2 + 
           16*nc^2*x1b^3))/(nc^2*(-1 + x1b)) + 
       ((-1 + nc)*(1 + nc)*(1 + x1b^2)*Log[Q2/mu2])/(4*(-1 + x1b))) + 
     G[0, x1b]*(((-1 + nc)*(1 + nc)*(-9 - 15*nc^2 - 6*x1b + 222*nc^2*x1b - 
          21*x1b^2 - 63*nc^2*x1b^2 + 16*nc^2*x1b^3))/(96*nc^2*(-1 + x1b)) - 
       ((-1 + nc)*(1 + nc)*(-1 + 5*nc^2)*(1 + x1b^2)*Log[Q2/mu2])/
        (8*nc^2*(-1 + x1b))) + G[1, x1b]*
      (-1/96*((-1 + nc)*(1 + nc)*(27 + 353*nc^2 - 39*x1b - 133*nc^2*x1b + 
           32*nc^2*x1b^2))/nc^2 + ((-1 + nc)*(1 + nc)*(1 + 23*nc^2 - 
          24*nc^2*x1b - x1b^2 + 9*nc^2*x1b^2)*Log[Q2/mu2])/
        (16*nc^2*(-1 + x1b))))*PlusD[x2b, 0] + 
   (((-1 + nc)*(1 + nc)*(9 + 11*nc^2 - 8*nc*nf - 6*x1b + 222*nc^2*x1b - 
        3*x1b^2 - 37*nc^2*x1b^2 - 8*nc*nf*x1b^2 + 16*nc^2*x1b^3))/
      (96*nc^2*(-1 + x1b)) - ((-1 + nc)*(1 + nc)*(-1 + 5*nc^2)*(1 + x1b^2)*
       G[0, x1b])/(8*nc^2*(-1 + x1b)) + 
     ((-1 + nc)*(1 + nc)*(1 + 23*nc^2 - 24*nc^2*x1b - x1b^2 + 9*nc^2*x1b^2)*
       G[1, x1b])/(16*nc^2*(-1 + x1b)) + ((-1 + nc)*(1 + nc)*(1 + x1b^2)*
       G[2, x1b])/(4*(-1 + x1b)) - (3*(-1 + nc)*(1 + nc)*(1 + x1b^2)*
       Log[Q2/mu2])/(4*(-1 + x1b)))*PlusD[x2b, 1] - 
   (3*(-1 + nc)*(1 + nc)*(1 + x1b^2)*PlusD[x2b, 2])/(8*(-1 + x1b)) + 
   del[x2b]*(-1/16*((-1 + nc)*(1 + nc)*(-1 + 11*nc^2)*(1 + x1b^2)*
        G[0, 0, 0, x1b])/(nc^2*(-1 + x1b)) + 
     ((-1 + nc)*(1 + nc)*(-1 + 2*nc)*(1 + 2*nc)*(1 + x1b^2)*G[0, 0, 1, x1b])/
      (8*nc^2*(-1 + x1b)) + ((-1 + nc)*(1 + nc)*(1 + x1b^2)*G[0, 0, 2, x1b])/
      (8*(-1 + x1b)) + ((-1 + nc)*(1 + nc)*(-1 + 2*nc)*(1 + 2*nc)*(1 + x1b^2)*
       G[0, 1, 0, x1b])/(8*nc^2*(-1 + x1b)) - 
     ((-1 + nc)*(1 + nc)*(-1 + 2*nc^2)*(1 + x1b^2)*G[0, 1, 1, x1b])/
      (8*nc^2*(-1 + x1b)) - ((-1 + nc)*(1 + nc)*(1 + x1b^2)*G[0, 1, 2, x1b])/
      (4*(-1 + x1b)) + ((-1 + nc)*(1 + nc)*(1 + x1b^2)*G[0, 2, 0, x1b])/
      (4*(-1 + x1b)) - ((-1 + nc)*(1 + nc)*(1 + x1b^2)*G[0, 2, 1, x1b])/
      (4*(-1 + x1b)) + ((-1 + nc)*(1 + nc)*(1 + 29*nc^2 - 24*nc^2*x1b - 
        x1b^2 + 15*nc^2*x1b^2)*G[1, 0, 0, x1b])/(16*nc^2*(-1 + x1b)) - 
     ((-1 + nc)*(1 + nc)*(1 + 27*nc^2 - 24*nc^2*x1b - x1b^2 + 13*nc^2*x1b^2)*
       G[1, 0, 1, x1b])/(16*nc^2*(-1 + x1b)) + 
     ((-1 + nc)*(1 + nc)*(1 + x1b^2)*G[1, 0, 2, x1b])/(8*(-1 + x1b)) - 
     ((-1 + nc)*(1 + nc)*(-1 - 11*nc^2 - x1b + 5*nc^2*x1b)*G[1, 1, 0, x1b])/
      (16*nc^2) + ((-1 + nc)*(1 + nc)*(-1 - 11*nc^2 - x1b + 5*nc^2*x1b)*
       G[1, 1, 1, x1b])/(32*nc^2) + 
     ((-1 + nc)*(1 + nc)*(-1 - 11*nc^2 - x1b + 5*nc^2*x1b)*G[1, 1, 2, x1b])/
      (16*nc^2) - ((-1 + nc)*(1 + nc)*(5 - 4*x1b + x1b^2)*G[1, 3/2, 1, x1b])/
      (4*(-1 + x1b)) + ((-1 + nc)*(1 + nc)*(5 - 4*x1b + x1b^2)*
       G[1, 3/2, 2, x1b])/(8*(-1 + x1b)) - 
     ((-1 + nc)*(1 + nc)*(1 + 27*nc^2 - 24*nc^2*x1b - x1b^2 + 13*nc^2*x1b^2)*
       G[1, 2, 0, x1b])/(16*nc^2*(-1 + x1b)) + 
     ((-1 + nc)*(1 + nc)*(1 + 59*nc^2 - 48*nc^2*x1b - x1b^2 + 21*nc^2*x1b^2)*
       G[1, 2, 1, x1b])/(16*nc^2*(-1 + x1b)) - 
     (3*(-1 + nc)*(1 + nc)*(1 + x1b^2)*G[1, 2, 2, x1b])/(8*(-1 + x1b)) + 
     ((-1 + nc)^2*(1 + nc)^2*(1 + x1b^2)*G[2, 0, 0, x1b])/
      (8*nc^2*(-1 + x1b)) + ((-1 + nc)*(1 + nc)*(1 + nc^2)*(1 + x1b^2)*
       G[2, 0, 1, x1b])/(8*nc^2*(-1 + x1b)) - 
     ((-1 + nc)*(1 + nc)*(1 + x1b^2)*G[2, 0, 2, x1b])/(8*(-1 + x1b)) - 
     ((-1 + nc)*(1 + nc)*(-1 + 13*nc^2 - 8*nc^2*x1b - x1b^2 + 5*nc^2*x1b^2)*
       G[2, 1, 0, x1b])/(8*nc^2*(-1 + x1b)) + 
     ((-1 + nc)*(1 + nc)*(-1 + 6*nc^2 - 4*nc^2*x1b - x1b^2 + 2*nc^2*x1b^2)*
       G[2, 1, 1, x1b])/(8*nc^2*(-1 + x1b)) + 
     ((-1 + nc)*(1 + nc)*(5 - 4*x1b + x1b^2)*G[2, 1, 2, x1b])/
      (4*(-1 + x1b)) + ((-1 + nc)*(1 + nc)*(5 - 4*x1b + x1b^2)*
       G[2, 3/2, 1, x1b])/(4*(-1 + x1b)) - 
     ((-1 + nc)*(1 + nc)*(5 - 4*x1b + x1b^2)*G[2, 3/2, 2, x1b])/
      (8*(-1 + x1b)) + ((-1 + nc)*(1 + nc)*(1 + x1b^2)*G[2, 2, 0, x1b])/
      (4*(-1 + x1b)) - ((-1 + nc)*(1 + nc)*(7 - 4*x1b + 3*x1b^2)*
       G[2, 2, 1, x1b])/(4*(-1 + x1b)) + ((-1 + nc)*(1 + nc)*(1 + nc^2)*
       (1 + x1b^2)*G[2, 2, 2, x1b])/(8*nc^2*(-1 + x1b)) + 
     ((-1 + nc)*(1 + nc)*(-81 - 223*nc^2 + 40*nc*nf - 6*Pi^2 + 30*nc^2*Pi^2 + 
        171*x1b + 729*nc^2*x1b - 90*x1b^2 - 622*nc^2*x1b^2 + 40*nc*nf*x1b^2 - 
        6*Pi^2*x1b^2 + 30*nc^2*Pi^2*x1b^2 + 176*nc^2*x1b^3)*Log[Q2/mu2])/
      (288*nc^2*(-1 + x1b)) + ((-1 + nc)*(1 + nc)*(9 + 11*nc^2 - 8*nc*nf - 
        6*x1b + 222*nc^2*x1b - 3*x1b^2 - 37*nc^2*x1b^2 - 8*nc*nf*x1b^2 + 
        16*nc^2*x1b^3)*Log[Q2/mu2]^2)/(192*nc^2*(-1 + x1b)) - 
     ((-1 + nc)*(1 + nc)*(1 + x1b^2)*Log[Q2/mu2]^3)/(8*(-1 + x1b)) + 
     G[1, 1, x1b]*(((-1 + nc)*(1 + nc)*(21 + 479*nc^2 - 57*x1b - 
          139*nc^2*x1b + 32*nc^2*x1b^2))/(192*nc^2) - 
       ((-1 + nc)*(1 + nc)*(-1 - 11*nc^2 - x1b + 5*nc^2*x1b)*Log[Q2/mu2])/
        (16*nc^2)) + G[0, 2, x1b]*(((-1 + nc)*(1 + nc)*(-1 + x1b))/4 + 
       ((-1 + nc)*(1 + nc)*(1 + x1b^2)*Log[Q2/mu2])/(4*(-1 + x1b))) + 
     G[2, 2, x1b]*(((-1 + nc)*(1 + nc)*(9 + 13*nc^2 - 4*nc*nf)*(1 + x1b^2))/
        (48*nc^2*(-1 + x1b)) + ((-1 + nc)^2*(1 + nc)^2*(1 + x1b^2)*
         Log[Q2/mu2])/(8*nc^2*(-1 + x1b))) + G[2, 0, x1b]*
      (-1/96*((-1 + nc)*(1 + nc)*(-21 - 203*nc^2 - 18*x1b + 186*nc^2*x1b + 
           3*x1b^2 - 63*nc^2*x1b^2 + 16*nc^2*x1b^3))/(nc^2*(-1 + x1b)) + 
       ((-1 + nc)^2*(1 + nc)^2*(1 + x1b^2)*Log[Q2/mu2])/
        (8*nc^2*(-1 + x1b))) + G[0, 1, x1b]*
      (-1/96*((-1 + nc)*(1 + nc)*(-9 - 3*nc^2 - 6*x1b + 198*nc^2*x1b - 
           21*x1b^2 - 51*nc^2*x1b^2 + 16*nc^2*x1b^3))/(nc^2*(-1 + x1b)) + 
       ((-1 + nc)*(1 + nc)*(-1 + 3*nc^2)*(1 + x1b^2)*Log[Q2/mu2])/
        (8*nc^2*(-1 + x1b))) + G[0, 0, x1b]*
      (((-1 + nc)*(1 + nc)*(-12 - 17*nc^2 + 2*nc*nf + 3*x1b + 117*nc^2*x1b - 
          18*x1b^2 - 41*nc^2*x1b^2 + 2*nc*nf*x1b^2 + 8*nc^2*x1b^3))/
        (48*nc^2*(-1 + x1b)) - ((-1 + nc)*(1 + nc)*(-1 + 5*nc^2)*(1 + x1b^2)*
         Log[Q2/mu2])/(8*nc^2*(-1 + x1b))) + G[2, 1, x1b]*
      (((-1 + nc)*(1 + nc)*(-21 - 535*nc^2 - 18*x1b + 450*nc^2*x1b + 
          3*x1b^2 - 147*nc^2*x1b^2 + 32*nc^2*x1b^3))/(96*nc^2*(-1 + x1b)) - 
       ((-1 + nc)*(1 + nc)*(-1 + 11*nc^2 - 8*nc^2*x1b - x1b^2 + 3*nc^2*x1b^2)*
         Log[Q2/mu2])/(8*nc^2*(-1 + x1b))) + G[1, 2, x1b]*
      (((-1 + nc)*(1 + nc)*(39 + 245*nc^2 - 15*x1b - 109*nc^2*x1b + 
          32*nc^2*x1b^2))/(96*nc^2) - ((-1 + nc)*(1 + nc)*
         (1 + 23*nc^2 - 24*nc^2*x1b - x1b^2 + 9*nc^2*x1b^2)*Log[Q2/mu2])/
        (16*nc^2*(-1 + x1b))) + G[1, 0, x1b]*
      (-1/96*((-1 + nc)*(1 + nc)*(27 + 365*nc^2 - 39*x1b - 145*nc^2*x1b + 
           32*nc^2*x1b^2))/nc^2 + ((-1 + nc)*(1 + nc)*(1 + 27*nc^2 - 
          24*nc^2*x1b - x1b^2 + 13*nc^2*x1b^2)*Log[Q2/mu2])/
        (16*nc^2*(-1 + x1b))) + G[2, x1b]*
      (-1/288*((-1 + nc)*(1 + nc)*(9 - 1889*nc^2 + 40*nc*nf - 6*Pi^2 + 
           6*nc^2*Pi^2 + 189*x1b + 1815*nc^2*x1b - 198*x1b^2 - 
           1066*nc^2*x1b^2 + 40*nc*nf*x1b^2 - 6*Pi^2*x1b^2 + 
           6*nc^2*Pi^2*x1b^2 + 176*nc^2*x1b^3))/(nc^2*(-1 + x1b)) - 
       ((-1 + nc)*(1 + nc)*(-3 - 177*nc^2 - 8*nc*nf - 18*x1b + 186*nc^2*x1b + 
          21*x1b^2 - 37*nc^2*x1b^2 - 8*nc*nf*x1b^2 + 16*nc^2*x1b^3)*
         Log[Q2/mu2])/(96*nc^2*(-1 + x1b)) + ((-1 + nc)*(1 + nc)*(1 + x1b^2)*
         Log[Q2/mu2]^2)/(8*(-1 + x1b))) + 
     G[0, x1b]*(((-1 + nc)*(1 + nc)*(-36 - 182*nc^2 + 32*nc*nf - 6*Pi^2 + 
          30*nc^2*Pi^2 + 225*x1b + 807*nc^2*x1b - 24*nc*nf*x1b - 45*x1b^2 - 
          581*nc^2*x1b^2 + 32*nc*nf*x1b^2 - 6*Pi^2*x1b^2 + 
          30*nc^2*Pi^2*x1b^2 + 176*nc^2*x1b^3))/(288*nc^2*(-1 + x1b)) + 
       ((-1 + nc)*(1 + nc)*(-9 - 15*nc^2 - 6*x1b + 222*nc^2*x1b - 21*x1b^2 - 
          63*nc^2*x1b^2 + 16*nc^2*x1b^3)*Log[Q2/mu2])/(96*nc^2*(-1 + x1b)) - 
       ((-1 + nc)*(1 + nc)*(-1 + 5*nc^2)*(1 + x1b^2)*Log[Q2/mu2]^2)/
        (16*nc^2*(-1 + x1b))) + G[1, x1b]*
      (-1/576*((-1 + nc)*(1 + nc)*(-198 - 1510*nc^2 + 6*Pi^2 + 
           162*nc^2*Pi^2 + 27*x1b + 2313*nc^2*x1b - 144*nc^2*Pi^2*x1b + 
           171*x1b^2 - 1155*nc^2*x1b^2 - 6*Pi^2*x1b^2 + 78*nc^2*Pi^2*x1b^2 + 
           352*nc^2*x1b^3))/(nc^2*(-1 + x1b)) - 
       ((-1 + nc)*(1 + nc)*(27 + 353*nc^2 - 39*x1b - 133*nc^2*x1b + 
          32*nc^2*x1b^2)*Log[Q2/mu2])/(96*nc^2) + 
       ((-1 + nc)*(1 + nc)*(1 + 23*nc^2 - 24*nc^2*x1b - x1b^2 + 9*nc^2*x1b^2)*
         Log[Q2/mu2]^2)/(32*nc^2*(-1 + x1b))) - 
     ((-1 + nc)*(1 + nc)*(-243 - 677*nc^2 + 104*nc*nf - 27*Pi^2 - 
        27*nc^2*Pi^2 + 648*x1b - 6816*nc^2*x1b + 240*nc*nf*x1b - 
        18*Pi^2*x1b + 630*nc^2*Pi^2*x1b - 405*x1b^2 + 2005*nc^2*x1b^2 + 
        104*nc*nf*x1b^2 - 63*Pi^2*x1b^2 - 171*nc^2*Pi^2*x1b^2 - 
        1216*nc^2*x1b^3 + 48*nc^2*Pi^2*x1b^3 + 1620*nc^2*Zeta[3] + 
        1620*nc^2*x1b^2*Zeta[3]))/(1728*nc^2*(-1 + x1b))))


==> anc/RapidityBFKernel_q_Q2.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
as^2*(del[x2b]*(((-1 + nc)*(1 + nc)*x1b*(-501 + 45*Pi^2 + 369*x1b - 
       45*Pi^2*x1b - 136*x1b^2 + 12*Pi^2*x1b^2))/(864*nc*(-1 + x1b)) - 
    ((-1 + nc)*(1 + nc)*x1b*(15 - 15*x1b + 4*x1b^2)*G[0, 0, x1b])/
     (48*nc*(-1 + x1b)) + ((-1 + nc)*(1 + nc)*x1b*(15 - 15*x1b + 4*x1b^2)*
      G[0, 1, x1b])/(48*nc*(-1 + x1b)) + 
    ((-1 + nc)*(1 + nc)*(-2 + x1b)*(25 - 13*x1b + 4*x1b^2)*G[2, 0, x1b])/
     (48*nc*(-1 + x1b)) - ((-1 + nc)*(1 + nc)*(-2 + x1b)*
      (47 - 23*x1b + 8*x1b^2)*G[2, 1, x1b])/(48*nc*(-1 + x1b)) - 
    ((-1 + nc)*(1 + nc)*(-2 + x1b)*G[1, 0, 0, x1b])/(8*nc) + 
    ((-1 + nc)*(1 + nc)*(-2 + x1b)*G[1, 0, 1, x1b])/(8*nc) + 
    ((-1 + nc)*(1 + nc)*(-2 + x1b)*G[1, 1, 0, x1b])/(8*nc) - 
    ((-1 + nc)*(1 + nc)*(-2 + x1b)*G[1, 1, 1, x1b])/(16*nc) - 
    ((-1 + nc)*(1 + nc)*(-2 + x1b)*G[1, 1, 2, x1b])/(8*nc) + 
    ((-1 + nc)*(1 + nc)*(-2 + x1b)*G[1, 2, 0, x1b])/(8*nc) - 
    ((-1 + nc)*(1 + nc)*(-2 + x1b)*G[1, 2, 1, x1b])/(8*nc) - 
    ((-1 + nc)*(1 + nc)*x1b*(54 - 51*x1b + 22*x1b^2)*Log[Q2/mu2])/
     (72*nc*(-1 + x1b)) - ((-1 + nc)*(1 + nc)*x1b*(15 - 15*x1b + 4*x1b^2)*
      Log[Q2/mu2]^2)/(96*nc*(-1 + x1b)) + G[1, 0, x1b]*
     (((-1 + nc)*(1 + nc)*(26 - 31*x1b + 8*x1b^2))/(48*nc) - 
      ((-1 + nc)*(1 + nc)*(-2 + x1b)*Log[Q2/mu2])/(8*nc)) + 
    G[1, 1, x1b]*(-1/96*((-1 + nc)*(1 + nc)*(26 - 31*x1b + 8*x1b^2))/nc + 
      ((-1 + nc)*(1 + nc)*(-2 + x1b)*Log[Q2/mu2])/(8*nc)) + 
    G[1, 2, x1b]*(-1/48*((-1 + nc)*(1 + nc)*(32 - 25*x1b + 8*x1b^2))/nc + 
      ((-1 + nc)*(1 + nc)*(-2 + x1b)*Log[Q2/mu2])/(8*nc)) + 
    G[0, x1b]*(-1/72*((-1 + nc)*(1 + nc)*x1b*(54 - 51*x1b + 22*x1b^2))/
        (nc*(-1 + x1b)) - ((-1 + nc)*(1 + nc)*x1b*(15 - 15*x1b + 4*x1b^2)*
        Log[Q2/mu2])/(48*nc*(-1 + x1b))) + 
    G[2, x1b]*(((-1 + nc)*(1 + nc)*(-2 + x1b)*(31 - 58*x1b + 22*x1b^2))/
       (72*nc*(-1 + x1b)) + ((-1 + nc)*(1 + nc)*(-2 + x1b)*
        (25 - 13*x1b + 4*x1b^2)*Log[Q2/mu2])/(48*nc*(-1 + x1b))) + 
    G[1, x1b]*(((-1 + nc)*(1 + nc)*(125 - 6*Pi^2 - 64*x1b + 3*Pi^2*x1b + 
         32*x1b^2))/(144*nc) + ((-1 + nc)*(1 + nc)*(26 - 31*x1b + 8*x1b^2)*
        Log[Q2/mu2])/(48*nc) - ((-1 + nc)*(1 + nc)*(-2 + x1b)*Log[Q2/mu2]^2)/
       (16*nc))) + (-1/72*((-1 + nc)*(1 + nc)*x1b*(54 - 51*x1b + 22*x1b^2))/
      (nc*(-1 + x1b)) - ((-1 + nc)*(1 + nc)*x1b*(15 - 15*x1b + 4*x1b^2)*
      G[0, x1b])/(48*nc*(-1 + x1b)) + ((-1 + nc)*(1 + nc)*(-2 + x1b)*
      (25 - 13*x1b + 4*x1b^2)*G[2, x1b])/(48*nc*(-1 + x1b)) - 
    ((-1 + nc)*(1 + nc)*(-2 + x1b)*G[1, 0, x1b])/(8*nc) + 
    ((-1 + nc)*(1 + nc)*(-2 + x1b)*G[1, 1, x1b])/(8*nc) + 
    ((-1 + nc)*(1 + nc)*(-2 + x1b)*G[1, 2, x1b])/(8*nc) - 
    ((-1 + nc)*(1 + nc)*x1b*(15 - 15*x1b + 4*x1b^2)*Log[Q2/mu2])/
     (48*nc*(-1 + x1b)) + G[1, x1b]*
     (((-1 + nc)*(1 + nc)*(26 - 31*x1b + 8*x1b^2))/(48*nc) - 
      ((-1 + nc)*(1 + nc)*(-2 + x1b)*Log[Q2/mu2])/(8*nc)))*PlusD[x2b, 0] + 
  (-1/48*((-1 + nc)*(1 + nc)*x1b*(15 - 15*x1b + 4*x1b^2))/(nc*(-1 + x1b)) - 
    ((-1 + nc)*(1 + nc)*(-2 + x1b)*G[1, x1b])/(8*nc))*PlusD[x2b, 1])


==> anc/RapidityBFKernel_q_Q2bar.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
as^2*(del[x2b]*(((-1 + nc)*(1 + nc)*x1b*(-501 + 45*Pi^2 + 369*x1b - 
       45*Pi^2*x1b - 136*x1b^2 + 12*Pi^2*x1b^2))/(864*nc*(-1 + x1b)) - 
    ((-1 + nc)*(1 + nc)*x1b*(15 - 15*x1b + 4*x1b^2)*G[0, 0, x1b])/
     (48*nc*(-1 + x1b)) + ((-1 + nc)*(1 + nc)*x1b*(15 - 15*x1b + 4*x1b^2)*
      G[0, 1, x1b])/(48*nc*(-1 + x1b)) + 
    ((-1 + nc)*(1 + nc)*(-2 + x1b)*(25 - 13*x1b + 4*x1b^2)*G[2, 0, x1b])/
     (48*nc*(-1 + x1b)) - ((-1 + nc)*(1 + nc)*(-2 + x1b)*
      (47 - 23*x1b + 8*x1b^2)*G[2, 1, x1b])/(48*nc*(-1 + x1b)) - 
    ((-1 + nc)*(1 + nc)*(-2 + x1b)*G[1, 0, 0, x1b])/(8*nc) + 
    ((-1 + nc)*(1 + nc)*(-2 + x1b)*G[1, 0, 1, x1b])/(8*nc) + 
    ((-1 + nc)*(1 + nc)*(-2 + x1b)*G[1, 1, 0, x1b])/(8*nc) - 
    ((-1 + nc)*(1 + nc)*(-2 + x1b)*G[1, 1, 1, x1b])/(16*nc) - 
    ((-1 + nc)*(1 + nc)*(-2 + x1b)*G[1, 1, 2, x1b])/(8*nc) + 
    ((-1 + nc)*(1 + nc)*(-2 + x1b)*G[1, 2, 0, x1b])/(8*nc) - 
    ((-1 + nc)*(1 + nc)*(-2 + x1b)*G[1, 2, 1, x1b])/(8*nc) - 
    ((-1 + nc)*(1 + nc)*x1b*(54 - 51*x1b + 22*x1b^2)*Log[Q2/mu2])/
     (72*nc*(-1 + x1b)) - ((-1 + nc)*(1 + nc)*x1b*(15 - 15*x1b + 4*x1b^2)*
      Log[Q2/mu2]^2)/(96*nc*(-1 + x1b)) + G[1, 0, x1b]*
     (((-1 + nc)*(1 + nc)*(26 - 31*x1b + 8*x1b^2))/(48*nc) - 
      ((-1 + nc)*(1 + nc)*(-2 + x1b)*Log[Q2/mu2])/(8*nc)) + 
    G[1, 1, x1b]*(-1/96*((-1 + nc)*(1 + nc)*(26 - 31*x1b + 8*x1b^2))/nc + 
      ((-1 + nc)*(1 + nc)*(-2 + x1b)*Log[Q2/mu2])/(8*nc)) + 
    G[1, 2, x1b]*(-1/48*((-1 + nc)*(1 + nc)*(32 - 25*x1b + 8*x1b^2))/nc + 
      ((-1 + nc)*(1 + nc)*(-2 + x1b)*Log[Q2/mu2])/(8*nc)) + 
    G[0, x1b]*(-1/72*((-1 + nc)*(1 + nc)*x1b*(54 - 51*x1b + 22*x1b^2))/
        (nc*(-1 + x1b)) - ((-1 + nc)*(1 + nc)*x1b*(15 - 15*x1b + 4*x1b^2)*
        Log[Q2/mu2])/(48*nc*(-1 + x1b))) + 
    G[2, x1b]*(((-1 + nc)*(1 + nc)*(-2 + x1b)*(31 - 58*x1b + 22*x1b^2))/
       (72*nc*(-1 + x1b)) + ((-1 + nc)*(1 + nc)*(-2 + x1b)*
        (25 - 13*x1b + 4*x1b^2)*Log[Q2/mu2])/(48*nc*(-1 + x1b))) + 
    G[1, x1b]*(((-1 + nc)*(1 + nc)*(125 - 6*Pi^2 - 64*x1b + 3*Pi^2*x1b + 
         32*x1b^2))/(144*nc) + ((-1 + nc)*(1 + nc)*(26 - 31*x1b + 8*x1b^2)*
        Log[Q2/mu2])/(48*nc) - ((-1 + nc)*(1 + nc)*(-2 + x1b)*Log[Q2/mu2]^2)/
       (16*nc))) + (-1/72*((-1 + nc)*(1 + nc)*x1b*(54 - 51*x1b + 22*x1b^2))/
      (nc*(-1 + x1b)) - ((-1 + nc)*(1 + nc)*x1b*(15 - 15*x1b + 4*x1b^2)*
      G[0, x1b])/(48*nc*(-1 + x1b)) + ((-1 + nc)*(1 + nc)*(-2 + x1b)*
      (25 - 13*x1b + 4*x1b^2)*G[2, x1b])/(48*nc*(-1 + x1b)) - 
    ((-1 + nc)*(1 + nc)*(-2 + x1b)*G[1, 0, x1b])/(8*nc) + 
    ((-1 + nc)*(1 + nc)*(-2 + x1b)*G[1, 1, x1b])/(8*nc) + 
    ((-1 + nc)*(1 + nc)*(-2 + x1b)*G[1, 2, x1b])/(8*nc) - 
    ((-1 + nc)*(1 + nc)*x1b*(15 - 15*x1b + 4*x1b^2)*Log[Q2/mu2])/
     (48*nc*(-1 + x1b)) + G[1, x1b]*
     (((-1 + nc)*(1 + nc)*(26 - 31*x1b + 8*x1b^2))/(48*nc) - 
      ((-1 + nc)*(1 + nc)*(-2 + x1b)*Log[Q2/mu2])/(8*nc)))*PlusD[x2b, 0] + 
  (-1/48*((-1 + nc)*(1 + nc)*x1b*(15 - 15*x1b + 4*x1b^2))/(nc*(-1 + x1b)) - 
    ((-1 + nc)*(1 + nc)*(-2 + x1b)*G[1, x1b])/(8*nc))*PlusD[x2b, 1])


==> anc/RapidityBFKernel_q_g.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
as*(del[x2b]*(-1/2*((-1 + x1b)*x1b) + ((1 - 2*x1b + 2*x1b^2)*G[0, x1b])/4 + 
     ((-1 + 2*x1b - 2*x1b^2)*G[2, x1b])/4 + 
     ((1 - 2*x1b + 2*x1b^2)*Log[Q2/mu2])/4) + 
   ((1 - 2*x1b + 2*x1b^2)*PlusD[x2b, 0])/4) + 
 as^2*((-1/288*(-45 + 81*nc^2 + 15*Pi^2 - 21*nc^2*Pi^2 + 288*x1b + 
        432*nc^2*x1b - 45*Pi^2*x1b + 63*nc^2*Pi^2*x1b - 531*x1b^2 - 
        561*nc^2*x1b^2 + 60*Pi^2*x1b^2 - 84*nc^2*Pi^2*x1b^2 + 288*x1b^3 + 
        248*nc^2*x1b^3 - 30*Pi^2*x1b^3 + 42*nc^2*Pi^2*x1b^3)/
       (nc*(-1 + x1b)) + ((-1 + 2*nc^2)*(1 - 2*x1b + 2*x1b^2)*G[0, 0, x1b])/
      (4*nc) - ((-1 + 3*nc^2)*(1 - 2*x1b + 2*x1b^2)*G[0, 1, x1b])/(8*nc) - 
     ((-1 + nc)*(1 + nc)*(1 - 2*x1b + 2*x1b^2)*G[0, 2, x1b])/(8*nc) - 
     ((-5 - 15*nc^2 + 10*x1b + 6*nc^2*x1b - 8*x1b^2 + 8*nc^2*x1b^2)*
       G[1, 0, x1b])/(16*nc) + ((-3 - 9*nc^2 + 6*x1b + 2*nc^2*x1b - 4*x1b^2 + 
        4*nc^2*x1b^2)*G[1, 1, x1b])/(16*nc) + 
     ((-3 - 17*nc^2 + 6*x1b + 10*nc^2*x1b - 4*x1b^2 + 4*nc^2*x1b^2)*
       G[1, 2, x1b])/(16*nc) - (nc*(1 - 2*x1b + 2*x1b^2)*G[2, 0, x1b])/4 + 
     nc*(-1 + x1b)*G[2, 1, x1b] - (nc*(1 - 2*x1b + 2*x1b^2)*G[2, 2, x1b])/4 - 
     ((9 - 9*nc^2 - 57*x1b + 225*nc^2*x1b + 108*x1b^2 - 384*nc^2*x1b^2 - 
        60*x1b^3 + 184*nc^2*x1b^3)*Log[Q2/mu2])/(96*nc*(-1 + x1b)) + 
     (3*(-1 + nc)*(1 + nc)*(1 - 2*x1b + 2*x1b^2)*Log[Q2/mu2]^2)/(16*nc) + 
     G[2, x1b]*((-3 - 221*nc^2 + 3*x1b + 261*nc^2*x1b + 12*x1b^2 - 
         144*nc^2*x1b^2 - 12*x1b^3 + 40*nc^2*x1b^3)/(96*nc*(-1 + x1b)) - 
       ((-1 + nc)*(1 + nc)*(1 - 2*x1b + 2*x1b^2)*Log[Q2/mu2])/(8*nc)) + 
     G[0, x1b]*(-1/96*(9 - 9*nc^2 - 57*x1b + 225*nc^2*x1b + 108*x1b^2 - 
          384*nc^2*x1b^2 - 60*x1b^3 + 184*nc^2*x1b^3)/(nc*(-1 + x1b)) + 
       ((-1 + 2*nc^2)*(1 - 2*x1b + 2*x1b^2)*Log[Q2/mu2])/(4*nc)) + 
     G[1, x1b]*((-3 + 335*nc^2 + 48*x1b - 640*nc^2*x1b - 48*x1b^2 + 
         320*nc^2*x1b^2)/(96*nc) - ((-3 - 17*nc^2 + 6*x1b + 10*nc^2*x1b - 
          4*x1b^2 + 4*nc^2*x1b^2)*Log[Q2/mu2])/(16*nc)))*PlusD[x2b, 0] + 
   (-1/96*(9 - 9*nc^2 - 57*x1b + 225*nc^2*x1b + 108*x1b^2 - 384*nc^2*x1b^2 - 
        60*x1b^3 + 184*nc^2*x1b^3)/(nc*(-1 + x1b)) + 
     ((-1 + 2*nc^2)*(1 - 2*x1b + 2*x1b^2)*G[0, x1b])/(4*nc) - 
     ((-3 - 17*nc^2 + 6*x1b + 10*nc^2*x1b - 4*x1b^2 + 4*nc^2*x1b^2)*
       G[1, x1b])/(16*nc) - ((-1 + nc)*(1 + nc)*(1 - 2*x1b + 2*x1b^2)*
       G[2, x1b])/(8*nc) + (3*(-1 + nc)*(1 + nc)*(1 - 2*x1b + 2*x1b^2)*
       Log[Q2/mu2])/(8*nc))*PlusD[x2b, 1] + 
   (3*(-1 + nc)*(1 + nc)*(1 - 2*x1b + 2*x1b^2)*PlusD[x2b, 2])/(16*nc) + 
   del[x2b]*(((-5 + 7*nc^2)*(1 - 2*x1b + 2*x1b^2)*G[0, 0, 0, x1b])/(16*nc) - 
     ((-1 + 2*nc)*(1 + 2*nc)*(1 - 2*x1b + 2*x1b^2)*G[0, 0, 1, x1b])/(8*nc) - 
     (nc*(1 - 2*x1b + 2*x1b^2)*G[0, 0, 2, x1b])/8 - 
     ((-2 + 3*nc^2)*(1 - 2*x1b + 2*x1b^2)*G[0, 1, 0, x1b])/(8*nc) + 
     ((-1 + 5*nc^2)*(1 - 2*x1b + 2*x1b^2)*G[0, 1, 1, x1b])/(16*nc) + 
     ((-1 + nc)*(1 + nc)*(1 - 2*x1b + 2*x1b^2)*G[0, 1, 2, x1b])/(8*nc) - 
     ((-1 + nc)*(1 + nc)*(1 - 2*x1b + 2*x1b^2)*G[0, 2, 0, x1b])/(8*nc) + 
     ((-1 + nc)*(1 + nc)*(1 - 2*x1b + 2*x1b^2)*G[0, 2, 1, x1b])/(8*nc) + 
     ((1 + nc^2)*(1 - 2*x1b + 2*x1b^2)*G[0, 2, 2, x1b])/(8*nc) - 
     ((-3 - 7*nc^2 + 6*x1b + 2*nc^2*x1b - 5*x1b^2 + 5*nc^2*x1b^2)*
       G[1, 0, 0, x1b])/(8*nc) + ((-5 - 15*nc^2 + 10*x1b + 6*nc^2*x1b - 
        8*x1b^2 + 8*nc^2*x1b^2)*G[1, 0, 1, x1b])/(16*nc) - 
     (nc*(1 - 2*x1b + 2*x1b^2)*G[1, 0, 2, x1b])/8 + 
     ((-3 - 9*nc^2 + 6*x1b + 2*nc^2*x1b - 4*x1b^2 + 4*nc^2*x1b^2)*
       G[1, 1, 0, x1b])/(16*nc) - ((-3 - 9*nc^2 + 6*x1b + 2*nc^2*x1b - 
        4*x1b^2 + 4*nc^2*x1b^2)*G[1, 1, 1, x1b])/(32*nc) - 
     ((-3 - 9*nc^2 + 6*x1b + 2*nc^2*x1b - 4*x1b^2 + 4*nc^2*x1b^2)*
       G[1, 1, 2, x1b])/(16*nc) - (nc*(5 - 6*x1b + 2*x1b^2)*
       G[1, 3/2, 1, x1b])/4 + (nc*(5 - 6*x1b + 2*x1b^2)*G[1, 3/2, 2, x1b])/
      8 + ((-5 - 15*nc^2 + 10*x1b + 6*nc^2*x1b - 8*x1b^2 + 8*nc^2*x1b^2)*
       G[1, 2, 0, x1b])/(16*nc) - ((-5 - 43*nc^2 + 10*x1b + 38*nc^2*x1b - 
        8*x1b^2)*G[1, 2, 1, x1b])/(16*nc) + 
     ((-1 + 2*nc^2)*(1 - 2*x1b + 2*x1b^2)*G[1, 2, 2, x1b])/(8*nc) - 
     (nc*(1 - 2*x1b + 2*x1b^2)*G[2, 0, 0, x1b])/4 + 
     ((1 + nc^2)*(1 - 2*x1b + 2*x1b^2)*G[2, 0, 1, x1b])/(8*nc) + 
     (nc*(1 - 2*x1b + 2*x1b^2)*G[2, 0, 2, x1b])/8 + 
     ((-1 - 7*nc^2 + 2*x1b + 6*nc^2*x1b - 2*x1b^2 + 2*nc^2*x1b^2)*
       G[2, 1, 0, x1b])/(8*nc) - (nc*(-3 + 2*x1b + 2*x1b^2)*G[2, 1, 1, x1b])/
      8 + (nc*(5 - 6*x1b + 2*x1b^2)*G[2, 1, 2, x1b])/4 + 
     (nc*(5 - 6*x1b + 2*x1b^2)*G[2, 3/2, 1, x1b])/4 - 
     (nc*(5 - 6*x1b + 2*x1b^2)*G[2, 3/2, 2, x1b])/8 - 
     ((-1 + nc)*(1 + nc)*(1 - 2*x1b + 2*x1b^2)*G[2, 2, 0, x1b])/(8*nc) + 
     ((-1 - 7*nc^2 + 2*x1b + 6*nc^2*x1b - 2*x1b^2 + 2*nc^2*x1b^2)*
       G[2, 2, 1, x1b])/(8*nc) - ((-45 + 81*nc^2 + 15*Pi^2 - 21*nc^2*Pi^2 + 
        288*x1b + 432*nc^2*x1b - 45*Pi^2*x1b + 63*nc^2*Pi^2*x1b - 531*x1b^2 - 
        561*nc^2*x1b^2 + 60*Pi^2*x1b^2 - 84*nc^2*Pi^2*x1b^2 + 288*x1b^3 + 
        248*nc^2*x1b^3 - 30*Pi^2*x1b^3 + 42*nc^2*Pi^2*x1b^3)*Log[Q2/mu2])/
      (288*nc*(-1 + x1b)) - (nc*(1 - 2*x1b + 2*x1b^2)*G[2, 2, x1b]*
       Log[Q2/mu2])/4 - ((9 - 9*nc^2 - 57*x1b + 225*nc^2*x1b + 108*x1b^2 - 
        384*nc^2*x1b^2 - 60*x1b^3 + 184*nc^2*x1b^3)*Log[Q2/mu2]^2)/
      (192*nc*(-1 + x1b)) + ((-1 + nc)*(1 + nc)*(1 - 2*x1b + 2*x1b^2)*
       Log[Q2/mu2]^3)/(16*nc) + G[2, 1, x1b]*
      (-1/96*(-3 - 493*nc^2 + 3*x1b + 669*nc^2*x1b + 12*x1b^2 - 
          408*nc^2*x1b^2 - 12*x1b^3 + 104*nc^2*x1b^3)/(nc*(-1 + x1b)) + 
       nc*(-1 + x1b)*Log[Q2/mu2]) + G[2, 0, x1b]*
      ((-3 - 221*nc^2 + 3*x1b + 261*nc^2*x1b + 12*x1b^2 - 144*nc^2*x1b^2 - 
         12*x1b^3 + 40*nc^2*x1b^3)/(96*nc*(-1 + x1b)) - 
       (nc*(1 - 2*x1b + 2*x1b^2)*Log[Q2/mu2])/4) + 
     G[0, 2, x1b]*(((-1 + nc)*(1 + nc)*(-1 + x1b)*x1b)/(4*nc) - 
       ((-1 + nc)*(1 + nc)*(1 - 2*x1b + 2*x1b^2)*Log[Q2/mu2])/(8*nc)) + 
     G[0, 0, x1b]*(-1/96*(9 - 9*nc^2 - 69*x1b + 213*nc^2*x1b + 132*x1b^2 - 
          360*nc^2*x1b^2 - 72*x1b^3 + 172*nc^2*x1b^3)/(nc*(-1 + x1b)) + 
       ((-1 + 2*nc^2)*(1 - 2*x1b + 2*x1b^2)*Log[Q2/mu2])/(4*nc)) + 
     G[0, 1, x1b]*((9 - 9*nc^2 - 45*x1b + 213*nc^2*x1b + 84*x1b^2 - 
         360*nc^2*x1b^2 - 48*x1b^3 + 172*nc^2*x1b^3)/(96*nc*(-1 + x1b)) - 
       ((-1 + 3*nc^2)*(1 - 2*x1b + 2*x1b^2)*Log[Q2/mu2])/(8*nc)) + 
     G[1, 1, x1b]*(-1/192*(15 + 413*nc^2 + 60*x1b - 844*nc^2*x1b - 72*x1b^2 + 
          440*nc^2*x1b^2)/nc + ((-3 - 9*nc^2 + 6*x1b + 2*nc^2*x1b - 4*x1b^2 + 
          4*nc^2*x1b^2)*Log[Q2/mu2])/(16*nc)) + 
     G[1, 2, x1b]*(-1/96*(9 + 227*nc^2 + 24*x1b - 376*nc^2*x1b - 24*x1b^2 + 
          200*nc^2*x1b^2)/nc + ((-3 - 17*nc^2 + 6*x1b + 10*nc^2*x1b - 
          4*x1b^2 + 4*nc^2*x1b^2)*Log[Q2/mu2])/(16*nc)) + 
     G[1, 0, x1b]*((-3 + 335*nc^2 + 60*x1b - 652*nc^2*x1b - 60*x1b^2 + 
         332*nc^2*x1b^2)/(96*nc) - ((-5 - 15*nc^2 + 10*x1b + 6*nc^2*x1b - 
          8*x1b^2 + 8*nc^2*x1b^2)*Log[Q2/mu2])/(16*nc)) + 
     G[2, x1b]*((-99 - 1513*nc^2 + 3*Pi^2 - 9*nc^2*Pi^2 + 198*x1b + 
         3786*nc^2*x1b - 9*Pi^2*x1b + 27*nc^2*Pi^2*x1b - 207*x1b^2 - 
         2877*nc^2*x1b^2 + 12*Pi^2*x1b^2 - 36*nc^2*Pi^2*x1b^2 + 108*x1b^3 + 
         644*nc^2*x1b^3 - 6*Pi^2*x1b^3 + 18*nc^2*Pi^2*x1b^3)/
        (288*nc*(-1 + x1b)) + ((-3 - 221*nc^2 + 3*x1b + 261*nc^2*x1b + 
          12*x1b^2 - 144*nc^2*x1b^2 - 12*x1b^3 + 40*nc^2*x1b^3)*Log[Q2/mu2])/
        (96*nc*(-1 + x1b)) - ((-1 + nc)*(1 + nc)*(1 - 2*x1b + 2*x1b^2)*
         Log[Q2/mu2]^2)/(16*nc)) + G[0, x1b]*
      (-1/288*(-54 + 72*nc^2 + 15*Pi^2 - 21*nc^2*Pi^2 + 342*x1b + 
          486*nc^2*x1b - 45*Pi^2*x1b + 63*nc^2*Pi^2*x1b - 612*x1b^2 - 
          642*nc^2*x1b^2 + 60*Pi^2*x1b^2 - 84*nc^2*Pi^2*x1b^2 + 324*x1b^3 + 
          284*nc^2*x1b^3 - 30*Pi^2*x1b^3 + 42*nc^2*Pi^2*x1b^3)/
         (nc*(-1 + x1b)) - ((9 - 9*nc^2 - 57*x1b + 225*nc^2*x1b + 108*x1b^2 - 
          384*nc^2*x1b^2 - 60*x1b^3 + 184*nc^2*x1b^3)*Log[Q2/mu2])/
        (96*nc*(-1 + x1b)) + ((-1 + 2*nc^2)*(1 - 2*x1b + 2*x1b^2)*
         Log[Q2/mu2]^2)/(8*nc)) + G[1, x1b]*
      ((-207 + 631*nc^2 - 30*Pi^2 - 90*nc^2*Pi^2 - 297*x1b + 505*nc^2*x1b + 
         60*Pi^2*x1b + 36*nc^2*Pi^2*x1b + 432*x1b^2 - 320*nc^2*x1b^2 - 
         48*Pi^2*x1b^2 + 48*nc^2*Pi^2*x1b^2)/(576*nc) + 
       ((-3 + 335*nc^2 + 48*x1b - 640*nc^2*x1b - 48*x1b^2 + 320*nc^2*x1b^2)*
         Log[Q2/mu2])/(96*nc) - ((-3 - 17*nc^2 + 6*x1b + 10*nc^2*x1b - 
          4*x1b^2 + 4*nc^2*x1b^2)*Log[Q2/mu2]^2)/(32*nc)) + 
     (-270 + 486*nc^2 + 27*Pi^2 - 27*nc^2*Pi^2 + 2997*x1b - 4785*nc^2*x1b - 
       171*Pi^2*x1b + 639*nc^2*Pi^2*x1b - 5535*x1b^2 + 5931*nc^2*x1b^2 + 
       324*Pi^2*x1b^2 - 1080*nc^2*Pi^2*x1b^2 + 2808*x1b^3 - 2704*nc^2*x1b^3 - 
       180*Pi^2*x1b^3 + 516*nc^2*Pi^2*x1b^3 + 1188*Zeta[3] - 
       432*nc^2*Zeta[3] - 3564*x1b*Zeta[3] + 1296*nc^2*x1b*Zeta[3] + 
       4752*x1b^2*Zeta[3] - 1728*nc^2*x1b^2*Zeta[3] - 2376*x1b^3*Zeta[3] + 
       864*nc^2*x1b^3*Zeta[3])/(1728*nc*(-1 + x1b))))


==> anc/RapidityBFKernel_q_q.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
del[x1b]*del[x2b] + 
 as*(del[x2b]*(((-1 + nc)*(1 + nc)*x1b)/(4*nc) + 
     ((-1 + nc)*(1 + nc)*(-2 + x1b)*G[0, x1b])/(4*nc) - 
     ((-1 + nc)*(1 + nc)*(2 - 2*x1b + x1b^2)*G[2, x1b])/(4*nc*x1b) + 
     ((-1 + nc)*(1 + nc)*(-2 + x1b)*Log[Q2/mu2])/(4*nc) + 
     del[x1b]*(-1/24*((-1 + nc)*(1 + nc)*Pi^2)/nc + 
       ((-1 + nc)*(1 + nc)*Log[Q2/mu2]^2)/(4*nc)) + 
     ((-1 + nc)*(1 + nc)*Log[Q2/mu2]*PlusD[x1b, 0])/(2*nc) + 
     ((-1 + nc)*(1 + nc)*PlusD[x1b, 1])/(2*nc)) + 
   ((-1 + nc)*(1 + nc)*(-2 + x1b)*PlusD[x2b, 0])/(4*nc) + 
   ((-1 + nc)*(1 + nc)*PlusD[x1b, 0]*PlusD[x2b, 0])/(2*nc) + 
   del[x1b]*(((-1 + nc)*(1 + nc)*Log[Q2/mu2]*PlusD[x2b, 0])/(2*nc) + 
     ((-1 + nc)*(1 + nc)*PlusD[x2b, 1])/(2*nc))) + 
 as^2*((-1/288*((-1 + nc)*(1 + nc)*(-268*nc^2 + 40*nc*nf - 30*Pi^2 + 
         42*nc^2*Pi^2 + 126*x1b + 216*nc*x1b + 450*nc^2*x1b - 72*nc*nf*x1b + 
         45*Pi^2*x1b - 63*nc^2*Pi^2*x1b - 126*x1b^2 - 204*nc*x1b^2 - 
         182*nc^2*x1b^2 + 32*nc*nf*x1b^2 - 15*Pi^2*x1b^2 + 
         21*nc^2*Pi^2*x1b^2 + 88*nc*x1b^3))/(nc^2*(-1 + x1b)) + 
     (3*(-1 + nc)^2*(1 + nc)^2*(-2 + x1b)*G[0, 0, x1b])/(8*nc^2) - 
     ((-1 + nc)^2*(1 + nc)^2*(2 - 2*x1b + x1b^2)*G[0, 1, x1b])/(4*nc^2*x1b) - 
     ((-1 + nc)^2*(1 + nc)^2*(2 - 2*x1b + x1b^2)*G[0, 2, x1b])/(8*nc^2*x1b) - 
     ((-1 + nc)*(1 + nc)*(-8 + 8*nc^2 + 10*x1b - 4*nc*x1b - 10*nc^2*x1b - 
        5*x1b^2 + 2*nc*x1b^2 + 5*nc^2*x1b^2)*G[1, 0, x1b])/(16*nc^2*x1b) + 
     ((-1 + nc)*(1 + nc)*(4*nc^2 + 2*x1b - 4*nc*x1b - 6*nc^2*x1b - x1b^2 + 
        2*nc*x1b^2 + 3*nc^2*x1b^2)*G[1, 1, x1b])/(16*nc^2*x1b) + 
     ((-1 + nc)*(1 + nc)*(-4 + 4*nc^2 + 6*x1b - 4*nc*x1b - 6*nc^2*x1b - 
        3*x1b^2 + 2*nc*x1b^2 + 3*nc^2*x1b^2)*G[1, 2, x1b])/(16*nc^2*x1b) - 
     ((-1 + nc)^2*(1 + nc)^2*(2 - 2*x1b + x1b^2)*G[2, 0, x1b])/(8*nc^2*x1b) + 
     ((-1 + nc)^2*(1 + nc)^2*(2 - 2*x1b + x1b^2)*G[2, 1, x1b])/(8*nc^2*x1b) - 
     ((-1 + nc)^2*(1 + nc)^2*(2 - 2*x1b + x1b^2)*G[2, 2, x1b])/(8*nc^2*x1b) - 
     ((-1 + nc)*(1 + nc)*(22*nc - 4*nf + 15*x1b - 33*nc*x1b + 6*nf*x1b - 
        15*x1b^2 + 11*nc*x1b^2 - 2*nf*x1b^2 + 4*x1b^3)*Log[Q2/mu2])/
      (48*nc*(-1 + x1b)) + (3*(-1 + nc)^2*(1 + nc)^2*(-2 + x1b)*
       Log[Q2/mu2]^2)/(16*nc^2) + G[0, x1b]*
      (-1/48*((-1 + nc)*(1 + nc)*(22*nc - 4*nf + 15*x1b - 33*nc*x1b + 
           6*nf*x1b - 15*x1b^2 + 11*nc*x1b^2 - 2*nf*x1b^2 + 4*x1b^3))/
         (nc*(-1 + x1b)) + (3*(-1 + nc)^2*(1 + nc)^2*(-2 + x1b)*Log[Q2/mu2])/
        (8*nc^2)) + G[2, x1b]*(((-1 + nc)*(1 + nc)*(-22*nc + 4*nf - 50*x1b + 
          44*nc*x1b - 8*nf*x1b + 51*x1b^2 - 33*nc*x1b^2 + 6*nf*x1b^2 - 
          21*x1b^3 + 11*nc*x1b^3 - 2*nf*x1b^3 + 4*x1b^4))/
        (48*nc*(-1 + x1b)*x1b) - ((-1 + nc)^2*(1 + nc)^2*(2 - 2*x1b + x1b^2)*
         Log[Q2/mu2])/(8*nc^2*x1b)) + G[1, x1b]*
      (((-1 + nc)*(1 + nc)*(9 + 13*nc^2 - 4*nc*nf + 12*x1b + 26*nc*x1b - 
          22*nc^2*x1b + 4*nc*nf*x1b - 9*x1b^2 - 31*nc*x1b^2 + 14*nc^2*x1b^2 - 
          2*nc*nf*x1b^2 + 8*nc*x1b^3))/(48*nc^2*x1b) - 
       ((-1 + nc)*(1 + nc)*(-4 + 4*nc^2 + 6*x1b - 4*nc*x1b - 6*nc^2*x1b - 
          3*x1b^2 + 2*nc*x1b^2 + 3*nc^2*x1b^2)*Log[Q2/mu2])/(16*nc^2*x1b)))*
    PlusD[x2b, 0] + (3*(-1 + nc)^2*(1 + nc)^2*PlusD[x1b, 2]*PlusD[x2b, 0])/
    (8*nc^2) + 
   (-1/48*((-1 + nc)*(1 + nc)*(22*nc - 4*nf + 15*x1b - 33*nc*x1b + 6*nf*x1b - 
         15*x1b^2 + 11*nc*x1b^2 - 2*nf*x1b^2 + 4*x1b^3))/(nc*(-1 + x1b)) + 
     (3*(-1 + nc)^2*(1 + nc)^2*(-2 + x1b)*G[0, x1b])/(8*nc^2) - 
     ((-1 + nc)*(1 + nc)*(-4 + 4*nc^2 + 6*x1b - 4*nc*x1b - 6*nc^2*x1b - 
        3*x1b^2 + 2*nc*x1b^2 + 3*nc^2*x1b^2)*G[1, x1b])/(16*nc^2*x1b) - 
     ((-1 + nc)^2*(1 + nc)^2*(2 - 2*x1b + x1b^2)*G[2, x1b])/(8*nc^2*x1b) + 
     (3*(-1 + nc)^2*(1 + nc)^2*(-2 + x1b)*Log[Q2/mu2])/(8*nc^2))*
    PlusD[x2b, 1] + PlusD[x1b, 1]*
    ((-1/24*((-1 + nc)*(1 + nc)*(11*nc - 2*nf))/nc + 
       (3*(-1 + nc)^2*(1 + nc)^2*Log[Q2/mu2])/(4*nc^2))*PlusD[x2b, 0] + 
     (3*(-1 + nc)^2*(1 + nc)^2*PlusD[x2b, 1])/(4*nc^2)) + 
   (3*(-1 + nc)^2*(1 + nc)^2*(-2 + x1b)*PlusD[x2b, 2])/(16*nc^2) + 
   PlusD[x1b, 0]*
    ((-1/144*((-1 + nc)*(1 + nc)*(-134*nc^2 + 20*nc*nf - 15*Pi^2 + 
           21*nc^2*Pi^2))/nc^2 - ((-1 + nc)*(1 + nc)*(11*nc - 2*nf)*
         Log[Q2/mu2])/(24*nc) + (3*(-1 + nc)^2*(1 + nc)^2*Log[Q2/mu2]^2)/
        (8*nc^2))*PlusD[x2b, 0] + 
     (-1/24*((-1 + nc)*(1 + nc)*(11*nc - 2*nf))/nc + 
       (3*(-1 + nc)^2*(1 + nc)^2*Log[Q2/mu2])/(4*nc^2))*PlusD[x2b, 1] + 
     (3*(-1 + nc)^2*(1 + nc)^2*PlusD[x2b, 2])/(8*nc^2)) + 
   del[x1b]*((-1/144*((-1 + nc)*(1 + nc)*(-134*nc^2 + 20*nc*nf - 15*Pi^2 + 
           21*nc^2*Pi^2))/nc^2 - ((-1 + nc)*(1 + nc)*(11*nc - 2*nf)*
         Log[Q2/mu2])/(24*nc) + (3*(-1 + nc)^2*(1 + nc)^2*Log[Q2/mu2]^2)/
        (8*nc^2))*PlusD[x2b, 1] + 
     (-1/48*((-1 + nc)*(1 + nc)*(11*nc - 2*nf))/nc + 
       (3*(-1 + nc)^2*(1 + nc)^2*Log[Q2/mu2])/(8*nc^2))*PlusD[x2b, 2] + 
     ((-1 + nc)^2*(1 + nc)^2*PlusD[x2b, 3])/(8*nc^2) + 
     PlusD[x2b, 0]*(-1/144*((-1 + nc)*(1 + nc)*(-134*nc^2 + 20*nc*nf - 
           15*Pi^2 + 21*nc^2*Pi^2)*Log[Q2/mu2])/nc^2 - 
       ((-1 + nc)*(1 + nc)*(11*nc - 2*nf)*Log[Q2/mu2]^2)/(48*nc) + 
       ((-1 + nc)^2*(1 + nc)^2*Log[Q2/mu2]^3)/(8*nc^2) + 
       ((-1 + nc)*(1 + nc)*(-404*nc^2 + 56*nc*nf + 33*nc^2*Pi^2 - 
          6*nc*nf*Pi^2 - 216*Zeta[3] + 594*nc^2*Zeta[3]))/(432*nc^2))) + 
   del[x2b]*((3*(-1 + nc)^2*(1 + nc)^2*(-2 + x1b)*G[0, 0, 0, x1b])/(8*nc^2) - 
     ((-1 + nc)*(1 + nc)*(-3 + 2*nc^2)*(2 - 2*x1b + x1b^2)*G[0, 0, 1, x1b])/
      (8*nc^2*x1b) + ((-1 + nc)*(1 + nc)*(2 - 2*x1b + x1b^2)*G[0, 0, 2, x1b])/
      (8*nc^2*x1b) - ((-1 + nc)*(1 + nc)*(-2 + 3*nc^2)*(2 - 2*x1b + x1b^2)*
       G[0, 1, 0, x1b])/(8*nc^2*x1b) + (3*(-1 + nc)^2*(1 + nc)^2*
       (2 - 2*x1b + x1b^2)*G[0, 1, 1, x1b])/(16*nc^2*x1b) + 
     ((-1 + nc)^2*(1 + nc)^2*(2 - 2*x1b + x1b^2)*G[0, 1, 2, x1b])/
      (8*nc^2*x1b) - ((-1 + nc)^2*(1 + nc)^2*(2 - 2*x1b + x1b^2)*
       G[0, 2, 0, x1b])/(8*nc^2*x1b) + 
     ((-1 + nc)^2*(1 + nc)^2*(2 - 2*x1b + x1b^2)*G[0, 2, 1, x1b])/
      (8*nc^2*x1b) - ((-1 + nc)*(1 + nc)*(1 + nc^2)*(2 - 2*x1b + x1b^2)*
       G[0, 2, 2, x1b])/(8*nc^2*x1b) - 
     ((-1 + nc)*(1 + nc)*(-5 + 5*nc^2 + 6*x1b - 2*nc*x1b - 6*nc^2*x1b - 
        3*x1b^2 + nc*x1b^2 + 3*nc^2*x1b^2)*G[1, 0, 0, x1b])/(8*nc^2*x1b) + 
     ((-1 + nc)*(1 + nc)*(-8 + 8*nc^2 + 10*x1b - 4*nc*x1b - 10*nc^2*x1b - 
        5*x1b^2 + 2*nc*x1b^2 + 5*nc^2*x1b^2)*G[1, 0, 1, x1b])/(16*nc^2*x1b) + 
     ((-1 + nc)*(1 + nc)*(2 - 2*x1b + x1b^2)*G[1, 0, 2, x1b])/(8*nc^2*x1b) + 
     ((-1 + nc)*(1 + nc)*(4*nc^2 + 2*x1b - 4*nc*x1b - 6*nc^2*x1b - x1b^2 + 
        2*nc*x1b^2 + 3*nc^2*x1b^2)*G[1, 1, 0, x1b])/(16*nc^2*x1b) - 
     ((-1 + nc)*(1 + nc)*(4*nc^2 + 2*x1b - 4*nc*x1b - 6*nc^2*x1b - x1b^2 + 
        2*nc*x1b^2 + 3*nc^2*x1b^2)*G[1, 1, 1, x1b])/(32*nc^2*x1b) - 
     ((-1 + nc)*(1 + nc)*(4*nc^2 + 2*x1b - 4*nc*x1b - 6*nc^2*x1b - x1b^2 + 
        2*nc*x1b^2 + 3*nc^2*x1b^2)*G[1, 1, 2, x1b])/(16*nc^2*x1b) + 
     ((-1 + nc)*(1 + nc)*(-8 + 8*nc^2 + 10*x1b - 4*nc*x1b - 10*nc^2*x1b - 
        5*x1b^2 + 2*nc*x1b^2 + 5*nc^2*x1b^2)*G[1, 2, 0, x1b])/(16*nc^2*x1b) - 
     ((-1 + nc)*(1 + nc)*(-12 + 8*nc^2 + 14*x1b - 4*nc*x1b - 10*nc^2*x1b - 
        7*x1b^2 + 2*nc*x1b^2 + 5*nc^2*x1b^2)*G[1, 2, 1, x1b])/(16*nc^2*x1b) + 
     ((-1 + nc)*(1 + nc)*(-2 + nc^2)*(2 - 2*x1b + x1b^2)*G[1, 2, 2, x1b])/
      (8*nc^2*x1b) - ((-1 + nc)^2*(1 + nc)^2*(2 - 2*x1b + x1b^2)*
       G[2, 0, 0, x1b])/(8*nc^2*x1b) - 
     ((-1 + nc)*(1 + nc)*(2 - 2*x1b + x1b^2)*G[2, 0, 2, x1b])/(8*nc^2*x1b) + 
     ((-1 + nc)^2*(1 + nc)^2*(2 - 2*x1b + x1b^2)*G[2, 1, 0, x1b])/
      (4*nc^2*x1b) - ((-1 + nc)^2*(1 + nc)^2*(2 - 2*x1b + x1b^2)*
       G[2, 1, 1, x1b])/(8*nc^2*x1b) - 
     ((-1 + nc)^2*(1 + nc)^2*(2 - 2*x1b + x1b^2)*G[2, 2, 0, x1b])/
      (8*nc^2*x1b) + ((-1 + nc)*(1 + nc)*(-3 + nc^2)*(2 - 2*x1b + x1b^2)*
       G[2, 2, 1, x1b])/(8*nc^2*x1b) + ((-1 + nc)*(1 + nc)*(1 + nc^2)*
       (2 - 2*x1b + x1b^2)*G[2, 2, 2, x1b])/(8*nc^2*x1b) - 
     ((-1 + nc)*(1 + nc)*(-268*nc^2 + 40*nc*nf - 30*Pi^2 + 42*nc^2*Pi^2 + 
        126*x1b + 216*nc*x1b + 450*nc^2*x1b - 72*nc*nf*x1b + 45*Pi^2*x1b - 
        63*nc^2*Pi^2*x1b - 126*x1b^2 - 204*nc*x1b^2 - 182*nc^2*x1b^2 + 
        32*nc*nf*x1b^2 - 15*Pi^2*x1b^2 + 21*nc^2*Pi^2*x1b^2 + 88*nc*x1b^3)*
       Log[Q2/mu2])/(288*nc^2*(-1 + x1b)) - 
     ((-1 + nc)^2*(1 + nc)^2*(2 - 2*x1b + x1b^2)*G[2, 2, x1b]*Log[Q2/mu2])/
      (8*nc^2*x1b) - ((-1 + nc)*(1 + nc)*(22*nc - 4*nf + 15*x1b - 33*nc*x1b + 
        6*nf*x1b - 15*x1b^2 + 11*nc*x1b^2 - 2*nf*x1b^2 + 4*x1b^3)*
       Log[Q2/mu2]^2)/(96*nc*(-1 + x1b)) + 
     ((-1 + nc)^2*(1 + nc)^2*(-2 + x1b)*Log[Q2/mu2]^3)/(16*nc^2) + 
     G[0, 0, x1b]*(-1/48*((-1 + nc)*(1 + nc)*(22*nc - 4*nf + 15*x1b - 
           33*nc*x1b + 6*nf*x1b - 15*x1b^2 + 11*nc*x1b^2 - 2*nf*x1b^2 + 
           4*x1b^3))/(nc*(-1 + x1b)) + (3*(-1 + nc)^2*(1 + nc)^2*(-2 + x1b)*
         Log[Q2/mu2])/(8*nc^2)) + G[0, 1, x1b]*
      (((-1 + nc)*(1 + nc)*(-22*nc^2 + 4*nc*nf + 44*nc^2*x1b - 8*nc*nf*x1b + 
          3*x1b^2 + 15*nc*x1b^2 - 36*nc^2*x1b^2 + 6*nc*nf*x1b^2 - 3*x1b^3 - 
          15*nc*x1b^3 + 14*nc^2*x1b^3 - 2*nc*nf*x1b^3 + 4*nc*x1b^4))/
        (48*nc^2*(-1 + x1b)*x1b) - ((-1 + nc)^2*(1 + nc)^2*
         (2 - 2*x1b + x1b^2)*Log[Q2/mu2])/(4*nc^2*x1b)) + 
     G[0, 2, x1b]*(-1/8*((-1 + nc)^2*(1 + nc)^2*x1b)/nc^2 - 
       ((-1 + nc)^2*(1 + nc)^2*(2 - 2*x1b + x1b^2)*Log[Q2/mu2])/
        (8*nc^2*x1b)) + G[2, 0, x1b]*
      (((-1 + nc)*(1 + nc)*(-22*nc + 4*nf - 50*x1b + 44*nc*x1b - 8*nf*x1b + 
          51*x1b^2 - 33*nc*x1b^2 + 6*nf*x1b^2 - 21*x1b^3 + 11*nc*x1b^3 - 
          2*nf*x1b^3 + 4*x1b^4))/(48*nc*(-1 + x1b)*x1b) - 
       ((-1 + nc)^2*(1 + nc)^2*(2 - 2*x1b + x1b^2)*Log[Q2/mu2])/
        (8*nc^2*x1b)) + G[2, 1, x1b]*
      (-1/48*((-1 + nc)*(1 + nc)*(-22*nc^2 + 4*nc*nf - 12*x1b - 94*nc*x1b + 
           44*nc^2*x1b - 8*nc*nf*x1b + 18*x1b^2 + 93*nc*x1b^2 - 
           33*nc^2*x1b^2 + 6*nc*nf*x1b^2 - 6*x1b^3 - 39*nc*x1b^3 + 
           11*nc^2*x1b^3 - 2*nc*nf*x1b^3 + 8*nc*x1b^4))/
         (nc^2*(-1 + x1b)*x1b) + ((-1 + nc)^2*(1 + nc)^2*(2 - 2*x1b + x1b^2)*
         Log[Q2/mu2])/(8*nc^2*x1b)) + G[1, 2, x1b]*
      (-1/48*((-1 + nc)*(1 + nc)*(9 + 13*nc^2 - 4*nc*nf + 32*nc*x1b - 
           22*nc^2*x1b + 4*nc*nf*x1b - 3*x1b^2 - 25*nc*x1b^2 + 8*nc^2*x1b^2 - 
           2*nc*nf*x1b^2 + 8*nc*x1b^3))/(nc^2*x1b) + 
       ((-1 + nc)*(1 + nc)*(-4 + 4*nc^2 + 6*x1b - 4*nc*x1b - 6*nc^2*x1b - 
          3*x1b^2 + 2*nc*x1b^2 + 3*nc^2*x1b^2)*Log[Q2/mu2])/(16*nc^2*x1b)) + 
     G[1, 1, x1b]*(-1/96*((-1 + nc)*(1 + nc)*(9 + 13*nc^2 - 4*nc*nf + 
           18*x1b + 26*nc*x1b - 28*nc^2*x1b + 4*nc*nf*x1b - 18*x1b^2 - 
           31*nc*x1b^2 + 17*nc^2*x1b^2 - 2*nc*nf*x1b^2 + 8*nc*x1b^3))/
         (nc^2*x1b) + ((-1 + nc)*(1 + nc)*(4*nc^2 + 2*x1b - 4*nc*x1b - 
          6*nc^2*x1b - x1b^2 + 2*nc*x1b^2 + 3*nc^2*x1b^2)*Log[Q2/mu2])/
        (16*nc^2*x1b)) + G[1, 0, x1b]*
      (((-1 + nc)*(1 + nc)*(9 + 13*nc^2 - 4*nc*nf + 12*x1b + 26*nc*x1b - 
          22*nc^2*x1b + 4*nc*nf*x1b - 6*x1b^2 - 31*nc*x1b^2 + 11*nc^2*x1b^2 - 
          2*nc*nf*x1b^2 + 8*nc*x1b^3))/(48*nc^2*x1b) - 
       ((-1 + nc)*(1 + nc)*(-8 + 8*nc^2 + 10*x1b - 4*nc*x1b - 10*nc^2*x1b - 
          5*x1b^2 + 2*nc*x1b^2 + 5*nc^2*x1b^2)*Log[Q2/mu2])/(16*nc^2*x1b)) + 
     G[0, x1b]*(-1/288*((-1 + nc)*(1 + nc)*(9 - 259*nc^2 + 40*nc*nf - 
           30*Pi^2 + 42*nc^2*Pi^2 + 108*x1b + 216*nc*x1b + 432*nc^2*x1b - 
           72*nc*nf*x1b + 45*Pi^2*x1b - 63*nc^2*Pi^2*x1b - 117*x1b^2 - 
           204*nc*x1b^2 - 173*nc^2*x1b^2 + 32*nc*nf*x1b^2 - 15*Pi^2*x1b^2 + 
           21*nc^2*Pi^2*x1b^2 + 88*nc*x1b^3))/(nc^2*(-1 + x1b)) - 
       ((-1 + nc)*(1 + nc)*(22*nc - 4*nf + 15*x1b - 33*nc*x1b + 6*nf*x1b - 
          15*x1b^2 + 11*nc*x1b^2 - 2*nf*x1b^2 + 4*x1b^3)*Log[Q2/mu2])/
        (48*nc*(-1 + x1b)) + (3*(-1 + nc)^2*(1 + nc)^2*(-2 + x1b)*
         Log[Q2/mu2]^2)/(16*nc^2)) + G[2, x1b]*
      (((-1 + nc)*(1 + nc)*(36 + 304*nc^2 - 40*nc*nf + 6*Pi^2 - 
          18*nc^2*Pi^2 - 360*x1b - 248*nc*x1b - 596*nc^2*x1b + 
          104*nc*nf*x1b - 12*Pi^2*x1b + 36*nc^2*Pi^2*x1b + 486*x1b^2 + 
          588*nc*x1b^2 + 438*nc^2*x1b^2 - 96*nc*nf*x1b^2 + 9*Pi^2*x1b^2 - 
          27*nc^2*Pi^2*x1b^2 - 162*x1b^3 - 408*nc*x1b^3 - 146*nc^2*x1b^3 + 
          32*nc*nf*x1b^3 - 3*Pi^2*x1b^3 + 9*nc^2*Pi^2*x1b^3 + 88*nc*x1b^4))/
        (288*nc^2*(-1 + x1b)*x1b) + ((-1 + nc)*(1 + nc)*
         (-22*nc + 4*nf - 50*x1b + 44*nc*x1b - 8*nf*x1b + 51*x1b^2 - 
          33*nc*x1b^2 + 6*nf*x1b^2 - 21*x1b^3 + 11*nc*x1b^3 - 2*nf*x1b^3 + 
          4*x1b^4)*Log[Q2/mu2])/(48*nc*(-1 + x1b)*x1b) - 
       ((-1 + nc)^2*(1 + nc)^2*(2 - 2*x1b + x1b^2)*Log[Q2/mu2]^2)/
        (16*nc^2*x1b)) + G[1, x1b]*
      (((-1 + nc)*(1 + nc)*(-36 - 44*nc^2 + 20*nc*nf - 24*Pi^2 + 
          24*nc^2*Pi^2 + 99*x1b + 250*nc*x1b + 89*nc^2*x1b - 20*nc*nf*x1b + 
          30*Pi^2*x1b - 12*nc*Pi^2*x1b - 30*nc^2*Pi^2*x1b - 108*x1b^2 - 
          128*nc*x1b^2 - 58*nc^2*x1b^2 + 10*nc*nf*x1b^2 - 15*Pi^2*x1b^2 + 
          6*nc*Pi^2*x1b^2 + 15*nc^2*Pi^2*x1b^2 + 64*nc*x1b^3))/
        (288*nc^2*x1b) + ((-1 + nc)*(1 + nc)*(9 + 13*nc^2 - 4*nc*nf + 
          12*x1b + 26*nc*x1b - 22*nc^2*x1b + 4*nc*nf*x1b - 9*x1b^2 - 
          31*nc*x1b^2 + 14*nc^2*x1b^2 - 2*nc*nf*x1b^2 + 8*nc*x1b^3)*
         Log[Q2/mu2])/(48*nc^2*x1b) - ((-1 + nc)*(1 + nc)*
         (-4 + 4*nc^2 + 6*x1b - 4*nc*x1b - 6*nc^2*x1b - 3*x1b^2 + 
          2*nc*x1b^2 + 3*nc^2*x1b^2)*Log[Q2/mu2]^2)/(32*nc^2*x1b)) + 
     (-1/144*((-1 + nc)*(1 + nc)*(-134*nc^2 + 20*nc*nf - 15*Pi^2 + 
           21*nc^2*Pi^2))/nc^2 - ((-1 + nc)*(1 + nc)*(11*nc - 2*nf)*
         Log[Q2/mu2])/(24*nc) + (3*(-1 + nc)^2*(1 + nc)^2*Log[Q2/mu2]^2)/
        (8*nc^2))*PlusD[x1b, 1] + 
     (-1/48*((-1 + nc)*(1 + nc)*(11*nc - 2*nf))/nc + 
       (3*(-1 + nc)^2*(1 + nc)^2*Log[Q2/mu2])/(8*nc^2))*PlusD[x1b, 2] + 
     ((-1 + nc)^2*(1 + nc)^2*PlusD[x1b, 3])/(8*nc^2) + 
     ((-1 + nc)*(1 + nc)*(-808*nc^2 + 112*nc*nf + 66*nc^2*Pi^2 - 
        12*nc*nf*Pi^2 - 297*x1b - 501*nc*x1b + 1113*nc^2*x1b - 
        150*nc*nf*x1b + 9*Pi^2*x1b + 45*nc*Pi^2*x1b - 99*nc^2*Pi^2*x1b + 
        18*nc*nf*Pi^2*x1b + 297*x1b^2 + 369*nc*x1b^2 - 305*nc^2*x1b^2 + 
        38*nc*nf*x1b^2 - 9*Pi^2*x1b^2 - 45*nc*Pi^2*x1b^2 + 
        33*nc^2*Pi^2*x1b^2 - 6*nc*nf*Pi^2*x1b^2 - 136*nc*x1b^3 + 
        12*nc*Pi^2*x1b^3 - 432*Zeta[3] + 1188*nc^2*Zeta[3] + 
        648*x1b*Zeta[3] - 1782*nc^2*x1b*Zeta[3] - 216*x1b^2*Zeta[3] + 
        594*nc^2*x1b^2*Zeta[3]))/(864*nc^2*(-1 + x1b)) + 
     PlusD[x1b, 0]*(-1/144*((-1 + nc)*(1 + nc)*(-134*nc^2 + 20*nc*nf - 
           15*Pi^2 + 21*nc^2*Pi^2)*Log[Q2/mu2])/nc^2 - 
       ((-1 + nc)*(1 + nc)*(11*nc - 2*nf)*Log[Q2/mu2]^2)/(48*nc) + 
       ((-1 + nc)^2*(1 + nc)^2*Log[Q2/mu2]^3)/(8*nc^2) + 
       ((-1 + nc)*(1 + nc)*(-404*nc^2 + 56*nc*nf + 33*nc^2*Pi^2 - 
          6*nc*nf*Pi^2 - 216*Zeta[3] + 594*nc^2*Zeta[3]))/(432*nc^2)) + 
     del[x1b]*(-1/288*((-1 + nc)*(1 + nc)*(-134*nc^2 + 20*nc*nf - 15*Pi^2 + 
           21*nc^2*Pi^2)*Log[Q2/mu2]^2)/nc^2 - 
       ((-1 + nc)*(1 + nc)*(11*nc - 2*nf)*Log[Q2/mu2]^3)/(144*nc) + 
       ((-1 + nc)^2*(1 + nc)^2*Log[Q2/mu2]^4)/(32*nc^2) + 
       ((-1 + nc)*(1 + nc)*Log[Q2/mu2]*(-404*nc^2 + 56*nc*nf + 33*nc^2*Pi^2 - 
          6*nc*nf*Pi^2 - 216*Zeta[3] + 594*nc^2*Zeta[3]))/(432*nc^2) + 
       ((-1 + nc)*(1 + nc)*(48560*nc^2 - 6560*nc*nf - 6030*nc^2*Pi^2 + 
          900*nc*nf*Pi^2 - 189*Pi^4 + 9*nc^2*Pi^4 - 19800*nc^2*Zeta[3] + 
          3600*nc*nf*Zeta[3]))/(51840*nc^2))))


==> anc/RapidityBFKernel_q_qbar.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
as^2*(del[x2b]*(((-1 + nc)*(1 + nc)*x1b*(405 - 501*nc + 45*nc*Pi^2 - 
       405*x1b + 369*nc*x1b - 45*nc*Pi^2*x1b - 136*nc*x1b^2 + 
       12*nc*Pi^2*x1b^2))/(864*nc^2*(-1 + x1b)) - 
    ((-1 + nc)*(1 + nc)*x1b*(15 - 15*x1b + 4*x1b^2)*G[0, 0, x1b])/
     (48*nc*(-1 + x1b)) + ((-1 + nc)*(1 + nc)*x1b*(15 - 15*x1b + 4*x1b^2)*
      G[0, 1, x1b])/(48*nc*(-1 + x1b)) + 
    ((-1 + nc)*(1 + nc)*(-2 + x1b)*(25 - 13*x1b + 4*x1b^2)*G[2, 0, x1b])/
     (48*nc*(-1 + x1b)) - ((-1 + nc)*(1 + nc)*(-2 + x1b)*G[1, 0, 0, x1b])/
     (8*nc) + ((-1 + nc)*(1 + nc)*(-2 + x1b)*G[1, 0, 1, x1b])/(8*nc) + 
    ((-1 + nc)*(1 + nc)*(2 + 4*nc - 2*x1b - 4*nc*x1b + x1b^2 + nc*x1b^2)*
      G[1, 1, 0, x1b])/(8*nc^2*(-2 + x1b)) - 
    ((-1 + nc)*(1 + nc)*(2 + 4*nc - 2*x1b - 4*nc*x1b + x1b^2 + nc*x1b^2)*
      G[1, 1, 1, x1b])/(16*nc^2*(-2 + x1b)) - 
    ((-1 + nc)*(1 + nc)*(2 + 4*nc - 2*x1b - 4*nc*x1b + x1b^2 + nc*x1b^2)*
      G[1, 1, 2, x1b])/(8*nc^2*(-2 + x1b)) - 
    ((-1 + nc)*(1 + nc)*(2 - 2*x1b + x1b^2)*G[1, 3/2, 1, x1b])/
     (4*nc^2*(-2 + x1b)) + ((-1 + nc)*(1 + nc)*(2 - 2*x1b + x1b^2)*
      G[1, 3/2, 2, x1b])/(8*nc^2*(-2 + x1b)) + 
    ((-1 + nc)*(1 + nc)*(-2 + x1b)*G[1, 2, 0, x1b])/(8*nc) - 
    ((-1 + nc)*(1 + nc)*(-6 + 4*nc + 6*x1b - 4*nc*x1b - 3*x1b^2 + nc*x1b^2)*
      G[1, 2, 1, x1b])/(8*nc^2*(-2 + x1b)) - 
    ((-1 + nc)*(1 + nc)*(2 - 2*x1b + x1b^2)*G[2, 1, 0, x1b])/
     (4*nc^2*(-2 + x1b)) + ((-1 + nc)*(1 + nc)*(2 - 2*x1b + x1b^2)*
      G[2, 1, 1, x1b])/(8*nc^2*(-2 + x1b)) + 
    ((-1 + nc)*(1 + nc)*(2 - 2*x1b + x1b^2)*G[2, 1, 2, x1b])/
     (4*nc^2*(-2 + x1b)) + ((-1 + nc)*(1 + nc)*(2 - 2*x1b + x1b^2)*
      G[2, 3/2, 1, x1b])/(4*nc^2*(-2 + x1b)) - 
    ((-1 + nc)*(1 + nc)*(2 - 2*x1b + x1b^2)*G[2, 3/2, 2, x1b])/
     (8*nc^2*(-2 + x1b)) - ((-1 + nc)*(1 + nc)*(2 - 2*x1b + x1b^2)*
      G[2, 2, 1, x1b])/(4*nc^2*(-2 + x1b)) - 
    ((-1 + nc)*(1 + nc)*x1b*(-18 + 54*nc + 18*x1b - 51*nc*x1b + 22*nc*x1b^2)*
      Log[Q2/mu2])/(72*nc^2*(-1 + x1b)) - 
    ((-1 + nc)*(1 + nc)*x1b*(15 - 15*x1b + 4*x1b^2)*Log[Q2/mu2]^2)/
     (96*nc*(-1 + x1b)) + G[1, 0, x1b]*
     (((-1 + nc)*(1 + nc)*(-12 + 26*nc + 6*x1b - 31*nc*x1b + 8*nc*x1b^2))/
       (48*nc^2) - ((-1 + nc)*(1 + nc)*(-2 + x1b)*Log[Q2/mu2])/(8*nc)) + 
    G[1, 2, x1b]*(-1/48*((-1 + nc)*(1 + nc)*(32*nc + 6*x1b - 25*nc*x1b + 
          8*nc*x1b^2))/nc^2 + ((-1 + nc)*(1 + nc)*(-2 + x1b)*Log[Q2/mu2])/
       (8*nc)) + G[2, 1, x1b]*
     (-1/48*((-1 + nc)*(1 + nc)*(-2 + x1b)*(-12 + 47*nc + 12*x1b - 
          23*nc*x1b + 8*nc*x1b^2))/(nc^2*(-1 + x1b)) - 
      ((-1 + nc)*(1 + nc)*(2 - 2*x1b + x1b^2)*Log[Q2/mu2])/
       (4*nc^2*(-2 + x1b))) + G[0, x1b]*
     (-1/72*((-1 + nc)*(1 + nc)*x1b*(-18 + 54*nc + 18*x1b - 51*nc*x1b + 
          22*nc*x1b^2))/(nc^2*(-1 + x1b)) - 
      ((-1 + nc)*(1 + nc)*x1b*(15 - 15*x1b + 4*x1b^2)*Log[Q2/mu2])/
       (48*nc*(-1 + x1b))) + G[2, x1b]*
     (((-1 + nc)*(1 + nc)*(-2 + x1b)*(-18 + 31*nc + 18*x1b - 58*nc*x1b + 
         22*nc*x1b^2))/(72*nc^2*(-1 + x1b)) + 
      ((-1 + nc)*(1 + nc)*(-2 + x1b)*(25 - 13*x1b + 4*x1b^2)*Log[Q2/mu2])/
       (48*nc*(-1 + x1b))) + G[1, 1, x1b]*
     (-1/96*((-1 + nc)*(1 + nc)*(26 - 31*x1b + 8*x1b^2))/nc + 
      ((-1 + nc)*(1 + nc)*(2 + 4*nc - 2*x1b - 4*nc*x1b + x1b^2 + nc*x1b^2)*
        Log[Q2/mu2])/(8*nc^2*(-2 + x1b))) + 
    G[1, x1b]*(((-1 + nc)*(1 + nc)*(-126 + 250*nc - 12*nc*Pi^2 + 99*x1b - 
         128*nc*x1b + 6*nc*Pi^2*x1b + 64*nc*x1b^2))/(288*nc^2) + 
      ((-1 + nc)*(1 + nc)*(-12 + 26*nc + 6*x1b - 31*nc*x1b + 8*nc*x1b^2)*
        Log[Q2/mu2])/(48*nc^2) - ((-1 + nc)*(1 + nc)*(-2 + x1b)*
        Log[Q2/mu2]^2)/(16*nc))) + 
  (-1/72*((-1 + nc)*(1 + nc)*x1b*(-18 + 54*nc + 18*x1b - 51*nc*x1b + 
        22*nc*x1b^2))/(nc^2*(-1 + x1b)) - 
    ((-1 + nc)*(1 + nc)*x1b*(15 - 15*x1b + 4*x1b^2)*G[0, x1b])/
     (48*nc*(-1 + x1b)) + ((-1 + nc)*(1 + nc)*(-2 + x1b)*
      (25 - 13*x1b + 4*x1b^2)*G[2, x1b])/(48*nc*(-1 + x1b)) - 
    ((-1 + nc)*(1 + nc)*(-2 + x1b)*G[1, 0, x1b])/(8*nc) + 
    ((-1 + nc)*(1 + nc)*(2 + 4*nc - 2*x1b - 4*nc*x1b + x1b^2 + nc*x1b^2)*
      G[1, 1, x1b])/(8*nc^2*(-2 + x1b)) + 
    ((-1 + nc)*(1 + nc)*(-2 + x1b)*G[1, 2, x1b])/(8*nc) - 
    ((-1 + nc)*(1 + nc)*(2 - 2*x1b + x1b^2)*G[2, 1, x1b])/
     (4*nc^2*(-2 + x1b)) - ((-1 + nc)*(1 + nc)*x1b*(15 - 15*x1b + 4*x1b^2)*
      Log[Q2/mu2])/(48*nc*(-1 + x1b)) + 
    G[1, x1b]*(((-1 + nc)*(1 + nc)*(-12 + 26*nc + 6*x1b - 31*nc*x1b + 
         8*nc*x1b^2))/(48*nc^2) - ((-1 + nc)*(1 + nc)*(-2 + x1b)*Log[Q2/mu2])/
       (8*nc)))*PlusD[x2b, 0] + 
  (-1/48*((-1 + nc)*(1 + nc)*x1b*(15 - 15*x1b + 4*x1b^2))/(nc*(-1 + x1b)) - 
    ((-1 + nc)*(1 + nc)*(-2 + x1b)*G[1, x1b])/(8*nc))*PlusD[x2b, 1])


==> anc/RapiditySF_adjoint.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
del[x1b]*del[x2b] + 
 as*(del[x2b]*(-(nc*Log[Q2/mu2]*PlusD[x1b, 0]) - nc*PlusD[x1b, 1]) - 
   nc*PlusD[x1b, 0]*PlusD[x2b, 0] + 
   del[x1b]*(del[x2b]*((nc*Pi^2)/12 - (nc*Log[Q2/mu2]^2)/2) - 
     nc*Log[Q2/mu2]*PlusD[x2b, 0] - nc*PlusD[x2b, 1])) + 
 as^2*((3*nc^2*PlusD[x1b, 2]*PlusD[x2b, 0])/2 + 
   PlusD[x1b, 1]*(((11*nc^2)/12 - (nc*nf)/6 + 3*nc^2*Log[Q2/mu2])*
      PlusD[x2b, 0] + 3*nc^2*PlusD[x2b, 1]) + 
   PlusD[x1b, 0]*(((5*nc*nf)/18 - (nc^2*(67 + 12*Pi^2))/36 + 
       ((11*nc^2)/12 - (nc*nf)/6)*Log[Q2/mu2] + (3*nc^2*Log[Q2/mu2]^2)/2)*
      PlusD[x2b, 0] + ((11*nc^2)/12 - (nc*nf)/6 + 3*nc^2*Log[Q2/mu2])*
      PlusD[x2b, 1] + (3*nc^2*PlusD[x2b, 2])/2) + 
   del[x2b]*(((5*nc*nf)/18 - (nc^2*(67 + 12*Pi^2))/36 + 
       ((11*nc^2)/12 - (nc*nf)/6)*Log[Q2/mu2] + (3*nc^2*Log[Q2/mu2]^2)/2)*
      PlusD[x1b, 1] + ((11*nc^2)/24 - (nc*nf)/12 + (3*nc^2*Log[Q2/mu2])/2)*
      PlusD[x1b, 2] + (nc^2*PlusD[x1b, 3])/2 + 
     PlusD[x1b, 0]*((nc*nf*(-28 + 3*Pi^2))/108 + 
       ((5*nc*nf)/18 - (nc^2*(67 + 12*Pi^2))/36)*Log[Q2/mu2] + 
       ((11*nc^2)/24 - (nc*nf)/12)*Log[Q2/mu2]^2 + (nc^2*Log[Q2/mu2]^3)/2 - 
       (nc^2*(-404 + 33*Pi^2 - 54*Zeta[3]))/216)) + 
   del[x1b]*(((5*nc*nf)/18 - (nc^2*(67 + 12*Pi^2))/36 + 
       ((11*nc^2)/12 - (nc*nf)/6)*Log[Q2/mu2] + (3*nc^2*Log[Q2/mu2]^2)/2)*
      PlusD[x2b, 1] + ((11*nc^2)/24 - (nc*nf)/12 + (3*nc^2*Log[Q2/mu2])/2)*
      PlusD[x2b, 2] + (nc^2*PlusD[x2b, 3])/2 + 
     PlusD[x2b, 0]*((nc*nf*(-28 + 3*Pi^2))/108 + 
       ((5*nc*nf)/18 - (nc^2*(67 + 12*Pi^2))/36)*Log[Q2/mu2] + 
       ((11*nc^2)/24 - (nc*nf)/12)*Log[Q2/mu2]^2 + (nc^2*Log[Q2/mu2]^3)/2 - 
       (nc^2*(-404 + 33*Pi^2 - 54*Zeta[3]))/216) + 
     del[x2b]*(((5*nc*nf)/36 - (nc^2*(67 + 12*Pi^2))/72)*Log[Q2/mu2]^2 + 
       ((11*nc^2)/72 - (nc*nf)/36)*Log[Q2/mu2]^3 + (nc^2*Log[Q2/mu2]^4)/8 + 
       Log[Q2/mu2]*((nc*nf*(-28 + 3*Pi^2))/108 - 
         (nc^2*(-404 + 33*Pi^2 - 54*Zeta[3]))/216) - 
       (nc*nf*(-328 + 45*Pi^2 + 180*Zeta[3]))/1296 + 
       (nc^2*(-24280 + 3015*Pi^2 + 279*Pi^4 + 9900*Zeta[3]))/12960)))


==> anc/RapiditySF_fundamental.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
del[x1b]*del[x2b] + 
 as*(del[x2b]*(-1/2*((-1 + nc)*(1 + nc)*Log[Q2/mu2]*PlusD[x1b, 0])/nc - 
     ((-1 + nc)*(1 + nc)*PlusD[x1b, 1])/(2*nc)) - 
   ((-1 + nc)*(1 + nc)*PlusD[x1b, 0]*PlusD[x2b, 0])/(2*nc) + 
   del[x1b]*(del[x2b]*(((-1 + nc)*(1 + nc)*Pi^2)/(24*nc) - 
       ((-1 + nc)*(1 + nc)*Log[Q2/mu2]^2)/(4*nc)) - 
     ((-1 + nc)*(1 + nc)*Log[Q2/mu2]*PlusD[x2b, 0])/(2*nc) - 
     ((-1 + nc)*(1 + nc)*PlusD[x2b, 1])/(2*nc))) + 
 as^2*((3*(-1 + nc)^2*(1 + nc)^2*PlusD[x1b, 2]*PlusD[x2b, 0])/(8*nc^2) + 
   PlusD[x1b, 1]*(((11*(-1 + nc)*(1 + nc))/24 - ((-1 + nc)*(1 + nc)*nf)/
        (12*nc) + (3*(-1 + nc)^2*(1 + nc)^2*Log[Q2/mu2])/(4*nc^2))*
      PlusD[x2b, 0] + (3*(-1 + nc)^2*(1 + nc)^2*PlusD[x2b, 1])/(4*nc^2)) + 
   PlusD[x1b, 0]*(((5*(-1 + nc)*(1 + nc)*nf)/(36*nc) - 
       ((-1 + nc)*(1 + nc)*(134*nc^2 - 15*Pi^2 + 9*nc^2*Pi^2))/(144*nc^2) + 
       ((11*(-1 + nc)*(1 + nc))/24 - ((-1 + nc)*(1 + nc)*nf)/(12*nc))*
        Log[Q2/mu2] + (3*(-1 + nc)^2*(1 + nc)^2*Log[Q2/mu2]^2)/(8*nc^2))*
      PlusD[x2b, 0] + ((11*(-1 + nc)*(1 + nc))/24 - ((-1 + nc)*(1 + nc)*nf)/
        (12*nc) + (3*(-1 + nc)^2*(1 + nc)^2*Log[Q2/mu2])/(4*nc^2))*
      PlusD[x2b, 1] + (3*(-1 + nc)^2*(1 + nc)^2*PlusD[x2b, 2])/(8*nc^2)) + 
   del[x2b]*(((5*(-1 + nc)*(1 + nc)*nf)/(36*nc) - 
       ((-1 + nc)*(1 + nc)*(134*nc^2 - 15*Pi^2 + 9*nc^2*Pi^2))/(144*nc^2) + 
       ((11*(-1 + nc)*(1 + nc))/24 - ((-1 + nc)*(1 + nc)*nf)/(12*nc))*
        Log[Q2/mu2] + (3*(-1 + nc)^2*(1 + nc)^2*Log[Q2/mu2]^2)/(8*nc^2))*
      PlusD[x1b, 1] + ((11*(-1 + nc)*(1 + nc))/48 - ((-1 + nc)*(1 + nc)*nf)/
        (24*nc) + (3*(-1 + nc)^2*(1 + nc)^2*Log[Q2/mu2])/(8*nc^2))*
      PlusD[x1b, 2] + ((-1 + nc)^2*(1 + nc)^2*PlusD[x1b, 3])/(8*nc^2) + 
     PlusD[x1b, 0]*(((-1 + nc)*(1 + nc)*nf*(-28 + 3*Pi^2))/(216*nc) + 
       ((5*(-1 + nc)*(1 + nc)*nf)/(36*nc) - ((-1 + nc)*(1 + nc)*
           (134*nc^2 - 15*Pi^2 + 9*nc^2*Pi^2))/(144*nc^2))*Log[Q2/mu2] + 
       ((11*(-1 + nc)*(1 + nc))/48 - ((-1 + nc)*(1 + nc)*nf)/(24*nc))*
        Log[Q2/mu2]^2 + ((-1 + nc)^2*(1 + nc)^2*Log[Q2/mu2]^3)/(8*nc^2) - 
       ((-1 + nc)*(1 + nc)*(-404*nc^2 + 33*nc^2*Pi^2 + 216*Zeta[3] + 
          162*nc^2*Zeta[3]))/(432*nc^2))) + 
   del[x1b]*(((5*(-1 + nc)*(1 + nc)*nf)/(36*nc) - 
       ((-1 + nc)*(1 + nc)*(134*nc^2 - 15*Pi^2 + 9*nc^2*Pi^2))/(144*nc^2) + 
       ((11*(-1 + nc)*(1 + nc))/24 - ((-1 + nc)*(1 + nc)*nf)/(12*nc))*
        Log[Q2/mu2] + (3*(-1 + nc)^2*(1 + nc)^2*Log[Q2/mu2]^2)/(8*nc^2))*
      PlusD[x2b, 1] + ((11*(-1 + nc)*(1 + nc))/48 - ((-1 + nc)*(1 + nc)*nf)/
        (24*nc) + (3*(-1 + nc)^2*(1 + nc)^2*Log[Q2/mu2])/(8*nc^2))*
      PlusD[x2b, 2] + ((-1 + nc)^2*(1 + nc)^2*PlusD[x2b, 3])/(8*nc^2) + 
     PlusD[x2b, 0]*(((-1 + nc)*(1 + nc)*nf*(-28 + 3*Pi^2))/(216*nc) + 
       ((5*(-1 + nc)*(1 + nc)*nf)/(36*nc) - ((-1 + nc)*(1 + nc)*
           (134*nc^2 - 15*Pi^2 + 9*nc^2*Pi^2))/(144*nc^2))*Log[Q2/mu2] + 
       ((11*(-1 + nc)*(1 + nc))/48 - ((-1 + nc)*(1 + nc)*nf)/(24*nc))*
        Log[Q2/mu2]^2 + ((-1 + nc)^2*(1 + nc)^2*Log[Q2/mu2]^3)/(8*nc^2) - 
       ((-1 + nc)*(1 + nc)*(-404*nc^2 + 33*nc^2*Pi^2 + 216*Zeta[3] + 
          162*nc^2*Zeta[3]))/(432*nc^2)) + 
     del[x2b]*(((5*(-1 + nc)*(1 + nc)*nf)/(72*nc) - 
         ((-1 + nc)*(1 + nc)*(134*nc^2 - 15*Pi^2 + 9*nc^2*Pi^2))/(288*nc^2))*
        Log[Q2/mu2]^2 + ((11*(-1 + nc)*(1 + nc))/144 - 
         ((-1 + nc)*(1 + nc)*nf)/(72*nc))*Log[Q2/mu2]^3 + 
       ((-1 + nc)^2*(1 + nc)^2*Log[Q2/mu2]^4)/(32*nc^2) - 
       ((-1 + nc)*(1 + nc)*nf*(-328 + 45*Pi^2 + 180*Zeta[3]))/(2592*nc) + 
       ((-1 + nc)*(1 + nc)*(-48560*nc^2 + 6030*nc^2*Pi^2 - 189*Pi^4 + 
          369*nc^2*Pi^4 + 19800*nc^2*Zeta[3]))/(51840*nc^2) + 
       Log[Q2/mu2]*(((-1 + nc)*(1 + nc)*nf*(-28 + 3*Pi^2))/(216*nc) - 
         ((-1 + nc)*(1 + nc)*(-404*nc^2 + 33*nc^2*Pi^2 + 216*Zeta[3] + 
            162*nc^2*Zeta[3]))/(432*nc^2)))))


==> anc/info.txt <==
In this file we describe the content of the ancillary files of the article
"Collinear Approximations for LHC Cross Sections: Factorization and Resummation "
By
Bernhard Mistlberger and Gherardo Vita


---- Variables and functions used in the electronic files
The perturbative matching kernels are expressed in terms of Goncharov polylogarithms.
Furthermore, the files contain the following constants and distributions:
nc = number of colours (nc=3 in QCD)
nf = number of light quark flavor's
delta[1-z] is a delta function with argument 1-z.
PlusD[1-z,a] is a plus distribution [log(1-z)^a/(1-z)]_+.
Q2 = square of the invariant mass of the hard process.
mu2 = square of the perturbative scale.
as = Alpha_S/Pi = Strong coupling constant divided by Pi. 

---- Electronic Files:
The files are in in Mathematica readable form. 

The following files contain the perturbative matching Kernel relating the standard MSbar PDF and the rapidity beam function as defined in eq. 2.8 of the paper. 
The results are given by a perturbative series in as through NNLO.
RapidityBFKernel_g_g.m
RapidityBFKernel_g_q.m
RapidityBFKernel_q_g.m
RapidityBFKernel_q_q.m
RapidityBFKernel_q_qbar.m
RapidityBFKernel_q_Q2.m
RapidityBFKernel_g_Q2bar.m


The following files contain the rapidity soft function in the adjoint and fundamental representation.
The results are given by a perturbative series in as through NNLO.
RapiditySF_adjoint.m
RapiditySF_fundamental.m




